Search Trees on Trees via LP

We consider the problem of computing optimal search trees on trees (STTs). STTs generalize binary search trees (BSTs) in which we search nodes in a path (linear order) to search trees that facilitate search over general tree topologies. Golinsky proposed a linear programming (LP) relaxation of the problem of computing an optimal static STT over a given tree topology. He used this LP formulation to compute an STT that is a $2$-approximation to an optimal STT, and conjectured that it is, in fact, an extended formulation of the convex-hull of all depths-vectors of STTs, and thus always gives an optimal solution. In this work we study this LP approach further. We show that the conjecture is false and that Golinsky's LP does not always give an optimal solution. To show this we use what we call the ``normals method''. We use this method to enumerate over vertices of Golinsky's polytope for all tree topologies of no more than 8 nodes. We give a lower bound on the integrality gap of the LP and on the approximation ratio of Golinsky's rounding method. We further enumerate several research directions that can lead to the resolution of the question whether one can compute an optimal STT in polynomial time.

==> STTLP-sage-python3-source/STTLP-BasicUtils.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

import time
import math
import random
import os

NUMERIC_ERROR = 10**-7
INFINITY = 10**10

##############################
### Math Utilities (start) ###
##############################
             
def convert_value_to_cost(lp_value, direction):
    """ The STT search cost is (LP value)/(sum(direction)) + 1. We divide by sum(direction) to normalize and get a vector of query frequencies. """
    return 1 + (1.0 * lp_value / sum(direction))

def cartesian_choice(list_of_lists, index):
    """ Returns a cartesian combination from a list of lists. The index determines how to pick an item from each list. """
    items = []
    for L in list_of_lists:
        items += [L[index%len(L)]]
        index //= len(L)
    return items

def scalar_product(v1,v2):
    """ Scalar product between v1 and v2. Assumes both have the same length. """
    return sum([v1[i]*v2[i] for i in range(len(v1))])

def scalar_product_find_smallest(v,vectors):
    """ Returns a vector v1 in vectors such that v*v1 is minimized. """
    best_vec,best_cost = None,INFINITY
    for vec in vectors:
        s = scalar_product(v,vec)
        if s < best_cost: best_vec,best_cost = vec,s
    return best_vec

def scalar_product_find_largest(v,vectors):
    """ Returns a vector v1 in vectors such that v*v1 is maximized. """
    return scalar_product_find_smallest([-i for i in v], vectors)

def generate_positive_rays(n):
    """ Given n, generate all the n-dimensional (positive) standard-base unit vectors. """
    return [[1 if i == j else 0 for j in range(n)] for i in range(n)]

def rational_to_a_over_b(value,max_denominator=1000,err=NUMERIC_ERROR):
    """ Given a value 'value', attempts to present it as a/b for minimal b (both a,b are integer). Assumes that the value is a fraction, with denominator at most max_denominator. """
    for b in range(1,max_denominator):
        a = round(value*b)
        if abs(value*b - a) < err*b: # scale the error as well because we multiply by b (instead of dividing the difference by b).
            return (a,b)
    return (round(value*INFINITY),INFINITY) # approximation, with a large denominator.

def vector_denominators(vector):
    """ Returns all the smallest denominators of the coordinates of the input vector. No counting, just existence of denominators. """
    denominators = set()
    for value in vector:
        denominators.add(rational_to_a_over_b(value)[1]) # value = a/b, only add b to the set.
    return tuple(sorted(denominators))

def is_integer_vector(vec):
    """ Returns true iff all the coordinates are integer. """
    return max([abs(i-round(i)) for i in vec]) <= NUMERIC_ERROR

def clean_vector(vector,max_denominator=20,err=NUMERIC_ERROR):
    """ An artefact of the LP solver, sometimes returns '-0' values, or integers as floats. We also fix (round) numeric-errors. """
    new_vector = list(vector[:])
    for i in range(len(new_vector)):
        v = new_vector[i]
        _,b = rational_to_a_over_b(v,max_denominator,err)
        if b == 1: new_vector[i] = int(round(v)) # integer
        else:      new_vector[i] = 1.0 * round(v*b) / b # float
    return new_vector

############################
### Math Utilities (end) ###
############################



#######################################
### Print/Logging Utilities (start) ###
#######################################

def log_and_print(f,st,sep="\n"):
    "Reports the string 'st' to the screen, as well as to a file f if it exists. f is either None (no file) or an open file handler."
    print (st)
    if f is not None: f.write(st+sep)

def _formatter_general(value):
    if value is None: return ' .    '
    return "%2.3f "%(value)

def _formatter_compact(value):
    if value is None: return ' .  '
    return "%1.1f "%(value)

def _formatter_int(value,digits=2):
    if value is None: return (digits-1)*' ' + '. '
    return ("%"+str(digits)+"d ")%(value)

def print_XZD_solution(XZD_vector, n, dict_ids_to_var_number, formatter_function = _formatter_compact, alsoPrintZ = False):
    """ Neatly prints a solution vector in (X,Z,D) space. X is shown as a matrix, D below it as column-sums. Z to the side, if 'alsoPrintZ' is true. """
    if isinstance(XZD_vector,dict):
        XZD_vector = [XZD_vector[i] for i in range(len(XZD_vector))]

    XZD_vector = clean_vector(XZD_vector)
    s = "X=\n"
    for i in range(1,n+1):
        s += "  ["
        for j in range(1,n+1):
            if j == i:
                s += formatter_function(None)
            else:
                idx = dict_ids_to_var_number[(i,j)]-1
                s += formatter_function(XZD_vector[idx])
        s += "]"
        if alsoPrintZ:
            s += "   Z: "
            for key in dict_ids_to_var_number:
                if isinstance(key,int): continue # skip Ds
                if len(key) < 3: continue # skip Xs
                if key[1] != i: continue # irrelevant Z
                idx = dict_ids_to_var_number[key]-1
                s += "Z_"+"".join(map(str,key))+"="+formatter_function(XZD_vector[idx])+", "
        s += "\n"
    s += "D=["
    for i in range(1,n+1):
        idx = dict_ids_to_var_number[i]-1
        s += formatter_function(XZD_vector[idx])
    s += "]\n"
    print (s)

def sumR_and_printable_RQ_Dual_solution(RQ_vector, n, dict_ids_to_var_number, formatter_function = _formatter_general, printRTriangularOnly = True, printQValues = True):
    """ Returns a printable string of the solution vector in (R,Q) space, and the sum of R variables.
    If 'printRTriangularOnly=True' R is shown as a triangular matrix (Rij only for i<j), otherwise it is a symmetrix matrix (Rij=Rji). Q is to the side of the matrix R. """
    if isinstance(RQ_vector,dict):
        RQ_vector = [RQ_vector[i] for i in range(len(RQ_vector))]

    RQ_vector = clean_vector(RQ_vector)
    Rsum = 0
    s = "R=\n"
    for i in range(1,n+1):
        s += "  ["
        for j in range(1,n+1):
            if j == i:
                s += formatter_function(None)
            else:
                a,b = min(i,j),max(i,j)
                idx = dict_ids_to_var_number[(a,b)]-1
                if j < i: Rsum += RQ_vector[idx]
                if printRTriangularOnly and j < i:
                    s += formatter_function(None)
                else:
                    s += formatter_function(RQ_vector[idx])
                
        s += "]"
        if printQValues: # Print all Qiab for applicable pairs of a,b.
            s += "   Q: "
            for a in range(1,n+1):
                for b in range(1,n+1): # naive check if such Q variable exists, time-wasteful but not too much.
                    key = (i,a,b)
                    if key in dict_ids_to_var_number:
                        idx = dict_ids_to_var_number[key]-1
                        s += "Q_"+"".join(map(str,key))+"="+formatter_function(RQ_vector[idx])+", "        
        s += "\n"
    s += "R-sum: " + formatter_function(Rsum)
    return Rsum,s

#####################################
### Print/Logging Utilities (end) ###
#####################################

################################################################################
# Few calls to ensure that nothing is deeply broken (mini-tests, if you will). #
################################################################################

assert convert_value_to_cost(1.23, [1,2,3]) == ((1.23 / 6) + 1)
assert scalar_product([1,2,3],[4,5,6]) == 32
assert scalar_product_find_smallest([1,2,3],[[4,5,6],[4.5,5.5,6.5],[3.5,4,5]]) == [3.5,4,5]
assert scalar_product_find_largest([1,2,3],[[4,5,6],[4.5,5.5,6.5],[3.5,4,5]]) == [4.5,5.5,6.5]
assert generate_positive_rays(3) == [[1,0,0],[0,1,0],[0,0,1]]
assert is_integer_vector([0,1,2,3]) and not is_integer_vector([0,1.1,2,3])
assert rational_to_a_over_b(2.01,5,err=0.1) == (2,1) and rational_to_a_over_b(1.33333,5,err=0.001) == (4,3)
assert vector_denominators([0.5,0.3333333333,1]) == (1,2,3)
assert clean_vector([-0,1.0001,0.3333333456],max_denominator=5,err=0.001) == [0,1,1/3.]
assert cartesian_choice([[1,2,3],[4,5,6]], 4) == [2,5] and cartesian_choice([[1,2,3],[4,5,6]], 6) == [1,6]




==> STTLP-sage-python3-source/STTLP-GraphsAndSTT.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

exec(open("./STTLP-HardcodedValues.py").read()) # Pre-computed values such as relevant primary directions and non-integer vertices.
exec(open("./STTLP-BasicUtils.py").read())

import networkx

def make_graph_from_edges(edges):
    """ Creates a Graph class given a list of edges. """
    G = networkx.Graph()
    G.add_edges_from(edges)
    return G

def make_graph_path(n=5):
    """ Creates a graph that is a path topology, with nodes in the natural integer order. """
    G = networkx.Graph()
    for i in range(1,n): G.add_edge(i,i+1)
    return G

ALL_SMALL_GRAPHS = {
    # All possible trees up to n=8. For each n <= 8, the graphs were manually "cleaned" by renaming nodes and ordering by decreasing diameter.
    # The graphs can be (and were) generated by 'generate_all_trees_up_to', though that function results in a "jumbled" order of the graphs and of the nodes within each graph.
    3 : [
            make_graph_from_edges([(1, 2), (2, 3)]), #  line/star
        ],
    4 : [
            make_graph_from_edges([(1, 2), (2, 3), (3, 4)]), # line
            make_graph_from_edges([(1, 2), (2, 3), (2, 4)]), # star
        ],
    5 : [
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5)]), # line
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5)]), # T (2 is the 'center')
            make_graph_from_edges([(1, 2), (2, 3), (2, 4), (2, 5)]), # star (2 is the center)
        ],
    6 : [ # 6 in total
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6)]), # line
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6)]), # T
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6)]), # wide-T
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (3, 6)]), # H
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (2, 6)]), # Cross (2 is the center)
            make_graph_from_edges([(1, 2), (2, 3), (2, 4), (2, 5), (2, 6)]), # star
        ],
    7 : [ # 11 in total
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7)]), # line
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (2, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (3, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6), (6, 7)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (4, 6), (4, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6), (4, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6), (3, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (4, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (3, 6), (3, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (3, 5), (3, 6), (3, 7)]),
            make_graph_from_edges([(1, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7)]), # star
        ],
    8 : [ # 23 in total
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8)]), # line
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (2, 8)]), # T
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (4, 8)]), # wide-T
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (3, 7), (7, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (2, 7), (3, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (2, 7), (4, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (3, 7), (4, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (2, 7), (2, 8)]), # Cross
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (3, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (2, 7), (5, 8)]), # H
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6), (3, 7), (7, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (3, 7), (7, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (3, 7), (4, 8)]), # non-integer vertices
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (2, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (3, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (4, 7), (4, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (3, 6), (3, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (4, 5), (2, 6), (2, 7), (2, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (2, 6), (3, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (2, 6), (2, 7), (3, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (3, 4), (2, 5), (2, 6), (2, 7), (2, 8)]),
            make_graph_from_edges([(1, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)]), # star
        ],
    }

def assert_small_graphs_non_isomorphic(debugPrints=False):
    """ Sanity-check test to ensure no duplicate graphs. """
    for n in ALL_SMALL_GRAPHS:
        for i in range(len(ALL_SMALL_GRAPHS[n])):
            for j in range(i-1):
                assert not networkx.is_isomorphic(ALL_SMALL_GRAPHS[n][i],ALL_SMALL_GRAPHS[n][j])

def is_isomorphic_to_graph_in_list(g,list_of_graphs):
    """ Tests if the graph g is isomorphic to any of the graphs in the list. """
    for g2 in list_of_graphs:
        if networkx.is_isomorphic(g,g2): return True
    return False

def generate_all_trees_up_to(n, debugPrints=False):
    """ Programatically generates all trees up to n nodes. The edges are "jumbled" and may not have a canonical representation, e.g., the nodes of a path-graph may not be in the natural order.
    Can be used to generate more trees other than 'ALL_SMALL_GRAPHS' (n <= 8). However, Bigger trees are infeasible for other purposes. """
    graphs = [make_graph_path(3)] # Base case n=3, a single graph.
    ALL_GRAPHS = {3 : graphs[:]}
    for i in range(4,n+1):
        new_graphs = []
        for graph_to_extend in graphs:
            for k in range(1,i):
                new_graph = graph_to_extend.copy()
                new_graph.add_edge(i,k) # Adds a new node i, each time connected to a different existing node k.
                if not is_isomorphic_to_graph_in_list(new_graph,new_graphs): # Adds only if this graph is genuinely new.
                    new_graphs += [new_graph]
        graphs = new_graphs
        ALL_GRAPHS[i] = graphs[:]
        if debugPrints: print (i,len(graphs))
    return ALL_GRAPHS

class SearchTreeUtilities(object):
    """ The main class for useful utilities regarding trees and their STTs. This includes:
    Holding a graph and its size, a pre-computed map from pairs of nodes to the nodes between them, all possible STTs, and a mapping between the LP variable 'index' and 'names'. """
    
    def __init__(self,graph):
        self.G = graph.copy()
        self.n = len(self.G.nodes)
        
        self.pairs_oracle = {} # keys of the form (i,j) => values are lists of nodes between i and j.
        self._compute_graph_to_oracle()

        self._subgraph_memoization = {} # 'private' list of Graph objects used for memoization when computing all search trees.
        self._search_trees = None # Do not compute until it is first requested via 'self.get_all_search_trees()'.
        
        self.isBST = self._check_if_path()

        self.dict_ids_to_var_number = {} # Maps from 'ids' of variables to a running index that starts from 1, 0 is reserved.
        self.dict_var_number_to_ids = {} # The inverse map, from index to 'ids'. The ids of Xij and Zkij are tuples, (i,j) and (k,min(i,j),max(i,j)) respectively. The id of Di is i.
        self._construct_dictionaries_PRIMAL()
        self._construct_dictionaries_DUAL()
        
    def betweenNodes(self,i,j):
        """ Returns a list of all the nodes on the path between i and j. """
        a,b = min(i,j),max(i,j)
        if a not in self.G.nodes or b not in self.G.nodes: return [] # Nodes do not exist, consider as if disconnected.
        return self.pairs_oracle[(a,b)][:]

    def _check_if_path(self):
        """ Checks if the graph is a path over the nodes in natural order. """
        return set(self.G.edges()) == set([(i,i+1) for i in range(1,self.n)])
    
    def _compute_graph_to_oracle(self):
        """ Given a graph (networkx.Graph) object, with nodes names 1 to n, compute a dictionary that gets pairs of ids and returns the ids on the path between them. """
        self.pairs_oracle = {}
        d = networkx.all_pairs_shortest_path(self.G)
        for i, mapper in d:
            for j in mapper:
                if i < j:
                    path = mapper[j]
                    path.remove(i)
                    path.remove(j)
                    self.pairs_oracle[(i,j)] = path

    def _compute_all_search_trees(self,Graph):
        """ Given a graph (networkx.Graph) object, with nodes names 1 to n, compute a list of all the depths-vectors for possible search-trees over G. """
        key = tuple(sorted(Graph.nodes))
        if key in self._subgraph_memoization: # Memoization
            return self._subgraph_memoization[key]
        
        if len(Graph.nodes) == 1: # Induction base, single node => search tree with only a 0-depth root.
            G = Graph.copy()
            result = [-1]*self.n
            result[key[0]-1] = 0 # Indexed '-1' because nodes are named 1...n rather than 0...(n-1).
            self._subgraph_memoization[key] = [result]
            return self._subgraph_memoization[key]
        
        # else - recursive break-down. Consider each node as the root, and combine subtrees.
        result = []
        for node in Graph.nodes:
            G2 = Graph.copy()
            G2.remove_node(node)
            subtrees = []
            for component in networkx.connected_components(G2):
                H = G2.subgraph(component)
                subtrees += [self._compute_all_search_trees(H)]
            # Now combine the subtrees, in a cartesian manner.
            options = 1
            for s in subtrees: options *= len(s)
            for index in range(options):
                combination = cartesian_choice(subtrees, index)
                tree = [-1]*self.n
                tree[node-1] = 0 # root. Indexed '-1' because nodes are named 1...n rather than 0...(n-1).
                for t in combination:
                    for i in range(self.n):
                        if t[i] >= 0:
                            assert tree[i] == -1 # No overlaps.
                            tree[i] = t[i]+1 # +1 because we push down one level, due to the root.
                result += [tree]
        self._subgraph_memoization[key] = result
        return self._subgraph_memoization[key]

    def _construct_dictionaries_PRIMAL(self):
        """ Constructs two dictionaries to map between coordinates (variable number) and the variable's representation.
        Xs are determined by a pair (i,j) such that i != j. Zs are determined by triplets (k,i,j) where k is between i < j.
        Ds are determined by a single integer, their (node) name, starting from 1. The value of 0 is reserved for the free coefficient. """
        self.dict_ids_to_var_number = {}
        self.dict_var_number_to_ids = {}
        var_number = 1 # reserve 0 for the free coefficient.
        for i in range(1,self.n+1):
            for j in range(i+1,self.n+1):
                self.dict_ids_to_var_number[(i,j)] = var_number
                self.dict_var_number_to_ids[var_number] = (i,j)
                self.dict_ids_to_var_number[(j,i)] = var_number+1
                self.dict_var_number_to_ids[var_number+1] = (j,i)
                var_number += 2
                for k in self.betweenNodes(i,j):
                    self.dict_ids_to_var_number[(k,i,j)] = var_number
                    self.dict_var_number_to_ids[var_number] = (k,i,j)
                    var_number += 1
        for i in range(1,self.n+1): # Add the depth variables, for completeness.
            self.dict_ids_to_var_number[i] = var_number
            self.dict_var_number_to_ids[var_number] = i
            var_number += 1

    def _construct_dictionaries_DUAL(self):
        """ Constructs two dictionaries to map between coordinates (variable number) and the variable's representation.
        Rs are determined by a pair (i,j) such that i != j, and Rij===Rji.
        Qs are determined by a directed triplet (i,k,j) such that k is on the path from i to j. (Qikj != Qjki). """
        self.dict_ids_to_var_number_DUAL = {}
        self.dict_var_number_to_ids_DUAL = {}
        var_number = 1 # reserve 0 for the free coefficient.
        for i in range(1,self.n+1):
            for j in range(i+1,self.n+1):
                self.dict_ids_to_var_number_DUAL[(i,j)] = var_number
                self.dict_var_number_to_ids_DUAL[var_number] = (i,j)
                var_number += 1
                for k in self.betweenNodes(i,j):
                    self.dict_ids_to_var_number_DUAL[(i,k,j)] = var_number
                    self.dict_var_number_to_ids_DUAL[var_number] = (i,k,j)
                    self.dict_ids_to_var_number_DUAL[(j,k,i)] = var_number+1
                    self.dict_var_number_to_ids_DUAL[var_number+1] = (j,k,i)
                    var_number += 2

    def get_all_search_trees(self):
        """ Returns a list of all possible search trees. Computes it on the first call. """ 
        if self._search_trees is None:
            self._search_trees = [tuple(i) for i in self._compute_all_search_trees(self.G)] # a depths-vector for each possible search tree.
        return self._search_trees.copy()

    def find_best_search_tree(self, frequencies):
        """ Given frequences, return the best depths-vector for a search-tree over the topology.
        In general we just enumerate all possible trees. In the case of a path (BSTs), there is an efficient solution. """
        if self.isBST: return find_best_BST(frequencies)
        all_stts = self.get_all_search_trees() # else: naive enumeration.
        assert len(all_stts[0]) == len(frequencies) # sanity check
        return scalar_product_find_smallest(frequencies,all_stts)

    def is_stt(self, depths):
        """ Checks if a depths-vector represents a pure STT.
        Logic: (1) Ensure that all depths are integer. (2) Next, at each step ensure a single depth=0 node, which is the root. Remove it, decrease the depth of other nodes by 1, and repeat within each remaining connected component. """
        depths = list(depths) # In case the input is a tuple.
        if len(depths) == self.n: depths = [0] + depths # add a sentinel so that depth[i] is the depth of node i.
        if not is_integer_vector(depths): return False
        
        graph = self.G.copy()
        while len(graph.nodes) > 0:
            roots = [] # Keep all roots of current components, to be removed together.
            for comp in networkx.connected_components(graph):
                rs = [i for i in comp if depths[i] == 0]
                if len(rs) != 1: return False # No root, or more than one root.
                for i in comp: depths[i] -= 1 # Reduce the depth by 1 for the next iteration.
                roots += rs # We delete all the roots together.
            graph.remove_nodes_from(roots)
        return True

    def stt_to_XZD_vector(self, stt_depths):
        """ Given an STT as a depths-vector, compute its induced coordinates in XZD space. (assumes correct input, use 'is_stt' to verify that the input is an STT.)
        Recall the interpretation: Xij=1 if i is an ancestor of j, Zkij=1 if k=LCA(i,j) and Di is the number of strict ancestors of i, i.e. D(root)=0. """
        assert self.n == len(stt_depths)
        depths = [0] + list(stt_depths) # sentinel for simpler indexing.
        
        mapper = self.dict_ids_to_var_number # shortening
        XZD_vec = [0] * (len(mapper) + 1) # index-0 is a sentinel to be removed in the end.

        for i in range(1,self.n+1):
            XZD_vec[mapper[i]] = depths[i] # D variables        
            for j in range(i+1,self.n+1):
                Xij,Xji = mapper[(i,j)],mapper[(j,i)]
                XZD_vec[Xij],XZD_vec[Xji] = 0,0 # X variables, we may fix one of these later

                LCA_candidates = self.betweenNodes(i,j) + [i,j]
                LCA_depths = [depths[k] for k in LCA_candidates]
                min_d = min(LCA_depths)
                assert LCA_depths.count(min_d) == 1 # Unique minimal-depth on the path
                lca = LCA_candidates[LCA_depths.index(min_d)]

                for k in LCA_candidates:
                    if k not in [i,j]:
                        Zkij = mapper[(k,i,j)] # Z variables
                        XZD_vec[Zkij] = (1 if k == lca else 0)
                    else:
                        if lca == i: XZD_vec[Xij] = 1
                        if lca == j: XZD_vec[Xji] = 1

        return XZD_vec[1:] # Remove the sentinel.

    def stt_to_X_matrix(self, stt_depths):
        """ Given an STT (depths) on the topology, return a matrix X such that Xij=1 if i is an ancestor of j, 0 otherwise. """
        X = [[0]*self.n for i in range(self.n)]
        for i in range(1,self.n+1):
            for j in range(1,i): # Ensures we skip i=j (since Xii=0).
                minDepthIJ = min(stt_depths[i-1],stt_depths[j-1])
                depthsBetween = [stt_depths[k-1] for k in self.betweenNodes(i,j)]
                if len(depthsBetween) >= 1 and min(depthsBetween) < minDepthIJ: continue # Some LCA separates i and j.
                if stt_depths[i-1] < stt_depths[j-1]:
                    X[i-1][j-1] = 1
                else:
                    X[j-1][i-1] = 1
        return X

    def lifting(self, X, new_root):
        """ Given X variables, and a new root, we 'lift' the new root above other nodes such that its relation to any other node is 1<->0, and the relation between nodes on different sides of it is 0<->0. """
        new_X = {}
        for i in range(1,self.n+1):
            if i == new_root: continue
            new_X[(new_root,i)],new_X[(i,new_root)] = 1,0
            
            for j in range(1,i):
                if j == new_root: continue
                if new_root in self.betweenNodes(i,j): new_X[(j,i)],new_X[(i,j)] = 0,0
                else:                                  new_X[(j,i)],new_X[(i,j)] = X[(j,i)],X[(i,j)] # Unaffected.
        return new_X

def find_best_BST(frequencies):
    """ Computes the best BST (depths vector) for a given direction. Using dynamic programming, like Knuth's algorithm, but simpler implementation in O(n^3) rather than O(n^2). """
    n = len(frequencies)

    # dynamic-programming to find the best tree
    map_roots,map_costs,map_total_frequencies = {},{},{}
    for i in range(n):
        map_roots[(i,i)] = i
        map_costs[(i,i)] = frequencies[i]
        map_total_frequencies[(i,i)] = frequencies[i]
        
    for segment_size in range(2,n+1):
        for i in range(n):
            j = i + segment_size - 1
            if j > n-1: # out of range
                continue

            frequency_ItoJ = frequencies[i] + map_total_frequencies[(i+1,j)] # agnostic to the choice of root so we compute it once
            
            # Start with the edge cases of empty subtree, then loop over middle roots.
            best_root,best_cost = i,map_costs[(i+1,j)]
            if map_costs[(i+1,j)] > map_costs[(i,j-1)]:
                best_root,best_cost = j,map_costs[(i,j-1)]
            for k in range(i+1,j):
                cost = map_costs[(i,k-1)] + map_costs[(k+1,j)]
                if cost < best_cost:
                    best_root,best_cost = k,cost
            map_roots[(i,j)] = best_root
            map_costs[(i,j)] = best_cost + frequency_ItoJ # we add 'frequency_ItoJ' to the cost because everything pays 1 extra (including the root which paid 0 when we looped).
            map_total_frequencies[i,j] = frequency_ItoJ

    # Determine the tree from the choice of roots in each sub-problem.
    def _set_depth(mapper,segment,inplace_vector,depth):
        a,b = segment
        root = mapper[(a,b)]
        inplace_vector[root] = depth
        if a==b: return # recursion base.
        if root < b:
            _set_depth(mapper,(root+1,b),inplace_vector,depth+1)
        if root > a:
            _set_depth(mapper,(a,root-1),inplace_vector,depth+1)

    depths = [-1]*n
    _set_depth(map_roots,(0,n-1),depths,0)
    return tuple(depths)

def round_to_STT(x_variables, graph, isFirstCall=True):
    """ Takes a dictionary of X variables of the form x_variables(i,j)= Xij, and computes STT depth vectors according to Golinsky's rounding scheme.
    We return a list of all possible roundings, in case multiple options apply. """
    global rounding_subgraph_memoization
    
    if isFirstCall:
        rounding_subgraph_memoization = {}
        
    key = tuple(sorted(graph.nodes))
    if key in rounding_subgraph_memoization: # Memoization
        if isFirstCall: raise Exception("Impossible, we just initialized the memoization dictionary.")
        return rounding_subgraph_memoization[key]

    if len(graph.nodes) == 1:
        firstNode = [i for i in graph.nodes][0]
        rounding_subgraph_memoization[key] = [{firstNode: 0}]
        if isFirstCall: raise Exception("Should not call this function on a graph with a single node!")
        return rounding_subgraph_memoization[key] #single-node tree.
        
    searchTreeUtilities = SearchTreeUtilities(graph)
    result = []
    
    for r in graph.nodes:
        R = [0]*(max(graph.nodes) + 1) # Lazy, but not too wasteful in memory.
        for v in graph.nodes:
            for u in graph.nodes:
                if u != v and (r == u or r in searchTreeUtilities.betweenNodes(u,v)):
                    R[v] += x_variables[(u,v)]

        actualR = [R[i] for i in range(len(R)) if i in graph.nodes and i != r]
        if min(actualR) >= 0.5 - NUMERIC_ERROR: # r is a possible root.
            g2 = graph.copy()
            g2.remove_node(r)
            subtrees = []
            for component in networkx.connected_components(g2):
                h = g2.subgraph(component)
                subtrees += [round_to_STT(x_variables, h, False)]

            # Now combine the subtrees, in a cartesian manner.
            options = 1
            for s in subtrees: options *= len(s)
            for index in range(options):
                combination = cartesian_choice(subtrees, index)
                tree = {r : 0} # root
                for subtree in combination:
                    for k in subtree:
                        tree[k] = subtree[k]+1
                assert len(tree) == searchTreeUtilities.n
                result += [tree]

    rounding_subgraph_memoization[key] = result

    if isFirstCall: # Return the result in a format of tuples rather than dictionaries.
        return [tuple([r[k] for k in range(1,searchTreeUtilities.n+1)]) for r in rounding_subgraph_memoization[key]]
    return rounding_subgraph_memoization[key]

def dedup_automorphism_vertices(vertex_dict):
    """ Remove vectors (vertices or directions) that are equivalent to others due to graph automorphism. The input should be a dictionary that maps from graph name-tuples '(n,i)' to a list of vectors (e.g. vertices). """
    vertex_dict_uniques = {}
    for n,i in vertex_dict:
        g = ALL_SMALL_GRAPHS[n][i]
        all_automorphisms = [i for i in networkx.algorithms.isomorphism.GraphMatcher(g,g).isomorphisms_iter()] # Dealing with small graphs, it is fine to just produce the whole list at-once.
        vertices = set(vertex_dict[(n,i)])
        uniques = []
        while len(vertices) > 0:
            v = vertices.pop()
            uniques += [v]
            for auto in all_automorphisms:
                new_v = [0]*len(v)
                for idx in auto: new_v[auto[idx]-1] = v[idx-1]
                if tuple(new_v) in vertices: vertices.remove(tuple(new_v))
            vertex_dict_uniques[(n,i)] = uniques[:]
    return vertex_dict_uniques

def extend_dict_of_depths_to_full_vertices(vertex_dict, printMultipleExtensions=False):
    extended_dict = {}
    for key in vertex_dict:
        n,idx = key
        extended_dict[key] = []
        searchTreeUtilities = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][idx])
        for v in vertex_dict[key]:
            extensions = [vfull for vfull in MAPPER_INDEX_TO_FULL_VERTEX[key] if tuple(vfull[-n:]) == v]
            assert len(extensions) >= 1 # At least one extension, from which we derived the depths in the first place
            extended_dict[key] += [(tuple(v),tuple(sorted(extensions)[-1]))] # sorting for consistency
            if printMultipleExtensions and len(extensions) > 1:
                print ("Topology: %s | depths-vector = %s | #extensions = %d"%(str(key),str(v),len(extensions)))
                for e in extensions:
                    print_XZD_solution(e,searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number)
    return extended_dict

NON_INT_VERTICES_REDUCED = dedup_automorphism_vertices(vertex_dict = NON_INT_VERTICES)
NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION = extend_dict_of_depths_to_full_vertices(NON_INT_VERTICES_REDUCED,False)


################################################################################
# Few calls to ensure that nothing is deeply broken (mini-tests, if you will). #
################################################################################

assert_small_graphs_non_isomorphic()
generate_all_trees_up_to(5)

STU = SearchTreeUtilities(make_graph_path(6))
assert STU.betweenNodes(2,6) == [3,4,5]
assert not STU.is_stt([1]*STU.n) and not STU.is_stt([1]*(STU.n+1)) and STU.is_stt([0,1,2,3,4,5]) and STU.is_stt([2,1,0,2,1,2])
assert STU.find_best_search_tree([2**i for i in range(1,STU.n+1)]) == (5,4,3,2,1,0)
TREES = STU.get_all_search_trees()
STU.stt_to_XZD_vector(TREES[20]) # Functionality-testing, no value assertion.
STU.stt_to_X_matrix(TREES[20]) # Functionality-testing, no value assertion.

STU = SearchTreeUtilities(ALL_SMALL_GRAPHS[7][3])
assert STU.betweenNodes(2,6) == [3]
assert not STU.is_stt([1]*STU.n) and not STU.is_stt([1]*(STU.n+1)) and STU.is_stt([0,1,2,3,4,4,3]) and STU.is_stt([2,1,0,1,2,1,2])
assert STU.find_best_search_tree([3,2,0.1,2,3,3,10]) == (1,2,0,2,1,2,1)
TREES = STU.get_all_search_trees()
STU.stt_to_XZD_vector(TREES[20]) # Functionality-testing, no value assertion.
STU.stt_to_X_matrix(TREES[20]) # Functionality-testing, no value assertion.

G3 = ALL_SMALL_GRAPHS[3][0]
STU = SearchTreeUtilities(G3)
X = { (1,2): 0.5, (2,1): 0.5, (1,3): 0.6, (3,1): 0.7, (2,3): 0.8, (3,2): 0.2}
assert STU.lifting(X,1) == {(1, 2): 1, (2, 1): 0, (1, 3): 1, (3, 1): 0, (2, 3): 0.8, (3, 2): 0.2}
assert STU.lifting(X,2) == {(2, 1): 1, (1, 2): 0, (2, 3): 1, (3, 2): 0, (1, 3): 0, (3, 1): 0}
assert set(round_to_STT(X, G3, isFirstCall=True)) == set([(0,1,2),(1,0,1)]) # X32=0.2, so it turns out to only be able to be a leaf.




==> STTLP-sage-python3-source/STTLP-HardcodedValues.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

# 'NON_INT_TOPOLOGY_NAMES' represent the topologies of interest, where non-integer vertices of the LP were found. They are also keys in the dictionaries below:
NON_INT_TOPOLOGY_NAMES = [(7,3), (8,4), (8,5), (8,6), (8,11), (8,12), (8,13)]

# The following directions are related to integrality gap and approximation ratios. They were determined as follows.
# (a) INT_GAP + BC: solving the LPs in 'optimize_integrality_gap' and 'optimize_approximation_ratio'. (b) WC: considering all the primary directions of each non-integer vertex.
# BC,WC are best-case,worst-case in the context of rounding to STT, with respect to Golinsky's rounding.
INT_GAP_DIRECTIONS = { (7,3): (3,2,0,2,3,3,10), (8,4): (9,5,0,6,11,17,5,9), (8,5): (16,2,3,6,7,13,34,5), (8,6): (55,1,3,4,14,29,34,8), (8,11): (3,2,0,2,3,0,3,10), (8,12): (11,1,0,1,2,6,1,2), (8,13): (7,1,1,1,7,7,2,7) }
ROUND_GAP_DIRECTIONS_BC = {(7,3): (11,7,0,10,34,7,11), (8,4): (17,9,0,10,19,29,9,17), (8,5): (13,1,2,4,5,10,25,4), (8,6): (86,1,5,6,22,46,55,13), (8,11): (11,7,0,7,11,0,10,34), (8,12): (32,2,0,3,7,18,3,7), (8,13): [i[0]+i[1]*0.001 for i in zip((48,6,5,6,48,48,15,48),(-1,1,1,1,-1,-1,-1,-1))]}
ROUND_GAP_DIRECTIONS_WC = {(7,3): (5,4,0,3,6,5,18), (8,4): (6,3,0,5,0,18,4,5), (8,5): (39,2,4,8,13,26,67,8), (8,6): (42,1,3,4,14,42,76,8), (8,11): (6,3,0,4,5,0,5,18), (8,12): (33,1,1,3,10,33,3,10), (8,13): (10,2,1,2,35,35,2,10)}            

# All the directions that are normals to the STT-polytope-facets, in which the LP finds a non-integer vertex.
# The primary directions have multiplicities in the sense that many of them find the same non-integer vertex.
# Then, furthermore, some "different" vertices are in fact symmetric due to the topology's automorphism.
PRIMARY_DIRECTIONS = {
    (7,3):
        [(21, 6, 0, 11, 39, 4, 8), (16, 6, 0, 4, 8, 11, 34), (5, 4, 0, 3, 6, 5, 18), (22, 7, 0, 4, 9, 4, 5), (6, 3, 0, 5, 18, 4, 5), (5, 4, 0, 5, 18, 3, 6), (32, 10, 0, 5, 7, 6, 14), (18, 5, 0, 3, 6, 4, 5), (39, 11, 0, 6, 21, 4, 8), (34, 11, 0, 6, 16, 4, 8)] +
        [(32, 10, 0, 6, 14, 5, 7), (14, 6, 0, 10, 32, 5, 7), (7, 5, 0, 10, 36, 6, 18), (34, 11, 0, 4, 8, 6, 16), (8, 4, 0, 11, 39, 6, 21), (5, 4, 0, 7, 22, 4, 9), (22, 7, 0, 4, 5, 4, 9), (5, 4, 0, 4, 9, 7, 22), (8, 4, 0, 6, 16, 11, 34), (21, 6, 0, 4, 8, 11, 39)] +
        [(36, 10, 0, 6, 18, 5, 7), (7, 5, 0, 6, 14, 10, 32), (36, 10, 0, 5, 7, 6, 18), (10, 3, 0, 2, 3, 2, 3), (39, 11, 0, 4, 8, 6, 21), (7, 5, 0, 6, 18, 10, 36), (18, 6, 0, 5, 7, 10, 36), (16, 6, 0, 11, 34, 4, 8), (3, 2, 0, 3, 10, 2, 3), (9, 4, 0, 4, 5, 7, 22)] +
        [(8, 4, 0, 6, 21, 11, 39), (7, 5, 0, 10, 32, 6, 14), (6, 3, 0, 4, 5, 5, 18), (14, 6, 0, 5, 7, 10, 32), (18, 6, 0, 10, 36, 5, 7), (8, 4, 0, 11, 34, 6, 16), (9, 4, 0, 7, 22, 4, 5), (18, 5, 0, 4, 5, 3, 6), (3, 2, 0, 2, 3, 3, 10)] ,
    (8,4):
        [(39, 11, 0, 4, 0, 8, 6, 21), (6, 3, 0, 5, 9, 23, 4, 5), (8, 4, 0, 11, 34, 0, 6, 16), (34, 11, 0, 6, 0, 16, 4, 8), (22, 7, 0, 4, 9, 0, 4, 5), (22, 7, 0, 0, 4, 5, 4, 9), (2, 1, 0, 2, 4, 6, 2, 6), (19, 7, 0, 9, 16, 25, 5, 10), (6, 4, 0, 4, 3, 3, 6, 20), (9, 4, 0, 7, 11, 11, 4, 5)] +
        [(34, 11, 0, 0, 4, 8, 6, 16), (32, 10, 0, 5, 7, 0, 6, 14), (5, 4, 0, 7, 11, 11, 4, 9), (6, 3, 0, 5, 9, 14, 3, 11), (42, 12, 0, 22, 39, 39, 8, 16), (9, 7, 0, 6, 6, 32, 7, 9), (18, 5, 0, 3, 0, 6, 4, 5), (7, 5, 0, 10, 0, 36, 6, 18), (42, 18, 6, 50, 83, 133, 42, 108), (39, 11, 0, 0, 6, 21, 4, 8)] +
        [(34, 11, 0, 4, 4, 4, 6, 16), (14, 6, 0, 10, 32, 74, 5, 7), (9, 4, 0, 0, 4, 5, 7, 22), (13, 4, 0, 2, 2, 4, 7, 25), (3, 2, 0, 3, 5, 13, 2, 3), (44, 14, 0, 8, 5, 5, 8, 18), (18, 5, 0, 3, 3, 3, 4, 5), (21, 6, 0, 0, 11, 39, 4, 8), (21, 6, 0, 4, 4, 4, 11, 39), (14, 6, 0, 5, 7, 0, 10, 32)] +
        [(16, 6, 0, 4, 0, 8, 11, 34), (9, 4, 0, 4, 0, 5, 7, 22), (22, 7, 0, 3, 2, 4, 4, 9), (15, 9, 0, 10, 19, 29, 8, 16), (54, 16, 0, 6, 9, 15, 11, 13), (80, 25, 0, 9, 7, 14, 15, 35), (8, 3, 0, 4, 7, 10, 2, 4), (28, 10, 0, 8, 16, 50, 5, 7), (7, 5, 0, 6, 9, 9, 10, 36), (21, 6, 0, 11, 39, 89, 4, 8)] +
        [(5, 4, 0, 4, 9, 0, 7, 22), (78, 22, 0, 12, 21, 21, 8, 16), (19, 17, 0, 12, 18, 66, 34, 132), (14, 6, 0, 0, 10, 32, 5, 7), (13, 9, 0, 6, 6, 12, 14, 46), (7, 5, 0, 10, 18, 46, 6, 18), (7, 5, 0, 6, 0, 14, 10, 32), (3, 2, 0, 0, 2, 3, 3, 10), (116, 42, 6, 50, 87, 224, 18, 42), (18, 6, 0, 0, 5, 7, 10, 36)] +
        [(9, 5, 0, 6, 11, 28, 5, 9), (30, 8, 0, 6, 12, 18, 4, 5), (25, 7, 0, 2, 2, 4, 4, 13), (5, 4, 0, 3, 6, 0, 5, 18), (100, 38, 2, 46, 81, 208, 22, 46), (5, 3, 0, 6, 10, 30, 6, 14), (5, 4, 0, 3, 3, 10, 8, 25), (16, 8, 0, 12, 21, 21, 22, 78), (36, 12, 0, 10, 7, 7, 20, 72), (154, 50, 2, 20, 22, 44, 31, 35)] +
        [(8, 4, 0, 11, 39, 0, 6, 21), (36, 10, 0, 6, 9, 9, 5, 7), (18, 5, 0, 3, 2, 4, 3, 6), (9, 3, 0, 5, 8, 21, 3, 6), (14, 6, 0, 10, 32, 0, 5, 7), (90, 25, 0, 9, 7, 14, 15, 45), (16, 8, 0, 22, 39, 39, 12, 42), (5, 4, 0, 6, 12, 18, 8, 22), (18, 5, 0, 3, 6, 32, 4, 5), (10, 4, 0, 4, 7, 20, 2, 4)] +
        [(18, 5, 0, 4, 0, 5, 3, 6), (69, 22, 0, 12, 33, 115, 8, 16), (5, 4, 0, 7, 0, 22, 4, 9), (13, 11, 0, 6, 9, 15, 16, 54), (5, 4, 0, 5, 18, 0, 3, 6), (7, 5, 0, 6, 18, 64, 10, 36), (23, 19, 0, 14, 16, 46, 38, 118), (22, 7, 0, 4, 5, 0, 4, 9), (7, 5, 0, 10, 0, 32, 6, 14), (32, 10, 0, 0, 5, 7, 6, 14)] +
        [(46, 22, 2, 46, 81, 127, 38, 100), (16, 6, 0, 4, 8, 67, 11, 34), (8, 5, 0, 7, 12, 19, 5, 13), (32, 10, 0, 6, 0, 14, 5, 7), (19, 7, 0, 9, 16, 41, 5, 10), (32, 10, 0, 5, 0, 7, 6, 14), (8, 7, 0, 3, 3, 9, 8, 30), (3, 2, 0, 0, 3, 10, 2, 3), (7, 5, 0, 0, 10, 32, 6, 14), (7, 5, 0, 10, 16, 42, 6, 14)] +
        [(36, 10, 0, 6, 0, 18, 5, 7), (7, 5, 0, 6, 11, 28, 4, 12), (21, 6, 0, 4, 0, 8, 11, 39), (10, 8, 0, 12, 13, 25, 16, 50), (67, 19, 0, 4, 4, 12, 10, 37), (15, 9, 0, 10, 19, 48, 8, 16), (5, 4, 0, 7, 11, 29, 4, 9), (13, 5, 0, 7, 12, 31, 5, 8), (6, 2, 0, 2, 4, 6, 1, 2), (25, 8, 0, 3, 3, 10, 4, 5)] +
        [(6, 3, 0, 6, 13, 39, 8, 22), (22, 7, 0, 4, 5, 42, 4, 9), (21, 6, 0, 0, 4, 8, 11, 39), (42, 18, 6, 50, 87, 224, 42, 116), (118, 38, 0, 14, 16, 46, 19, 23), (36, 10, 0, 8, 5, 5, 6, 12), (18, 5, 0, 0, 3, 6, 4, 5), (176, 58, 1, 21, 22, 66, 32, 34), (8, 4, 0, 6, 16, 0, 11, 34), (14, 6, 0, 10, 16, 42, 5, 7)] +
        [(12, 4, 0, 6, 11, 28, 5, 7), (3, 2, 0, 2, 0, 3, 3, 10), (2, 1, 0, 2, 4, 11, 2, 6), (6, 3, 0, 3, 2, 4, 5, 18), (7, 5, 0, 10, 36, 82, 6, 18), (154, 50, 0, 18, 20, 58, 27, 31), (18, 6, 0, 0, 10, 36, 5, 7), (18, 6, 0, 10, 18, 46, 5, 7), (5, 4, 0, 0, 4, 9, 7, 22), (5, 4, 0, 3, 6, 32, 5, 18)] +
        [(16, 6, 0, 11, 17, 17, 4, 8), (18, 6, 0, 5, 0, 7, 10, 36), (3, 2, 0, 3, 0, 10, 2, 3), (39, 11, 0, 6, 21, 0, 4, 8), (6, 3, 0, 5, 8, 21, 3, 9), (7, 5, 0, 10, 32, 0, 6, 14), (11, 7, 0, 6, 8, 14, 14, 46), (18, 6, 0, 5, 7, 70, 10, 36), (30, 8, 0, 6, 9, 15, 4, 5), (4, 2, 0, 4, 7, 10, 3, 8)] +
        [(9, 4, 0, 3, 2, 4, 7, 22), (6, 2, 0, 2, 4, 11, 1, 2), (9, 4, 0, 4, 5, 0, 7, 22), (52, 22, 0, 20, 34, 104, 11, 19), (46, 22, 2, 46, 89, 135, 38, 116), (38, 18, 0, 22, 34, 102, 11, 13), (14, 6, 0, 10, 0, 32, 5, 7), (14, 6, 0, 5, 7, 62, 10, 32), (8, 4, 0, 0, 11, 39, 6, 21), (7, 5, 0, 10, 16, 16, 6, 14)] +
        [(39, 11, 0, 4, 8, 77, 6, 21), (6, 3, 0, 0, 4, 5, 5, 18), (6, 3, 0, 5, 0, 18, 4, 5), (4, 3, 0, 4, 9, 32, 6, 19), (46, 22, 2, 46, 89, 224, 38, 116), (9, 3, 0, 5, 8, 13, 3, 6), (21, 7, 0, 9, 17, 43, 5, 10), (34, 11, 0, 6, 16, 0, 4, 8), (16, 6, 0, 4, 4, 4, 11, 34), (5, 4, 0, 5, 9, 9, 3, 6)] +
        [(34, 16, 0, 12, 19, 31, 8, 10), (7, 5, 0, 6, 14, 0, 10, 32), (6, 3, 0, 5, 9, 9, 4, 5), (3, 2, 0, 3, 10, 0, 2, 3), (7, 5, 0, 10, 36, 0, 6, 18), (3, 2, 0, 2, 3, 18, 3, 10), (21, 6, 0, 11, 0, 39, 4, 8), (46, 14, 0, 6, 6, 12, 9, 13), (5, 4, 0, 5, 9, 23, 3, 6), (10, 5, 0, 9, 16, 25, 7, 19)] +
        [(7, 5, 0, 0, 6, 18, 10, 36), (34, 11, 0, 4, 0, 8, 6, 16), (9, 5, 0, 6, 11, 17, 5, 9), (7, 5, 0, 0, 10, 36, 6, 18), (30, 8, 0, 3, 3, 15, 4, 5), (58, 19, 0, 4, 4, 12, 10, 28), (34, 11, 0, 6, 8, 8, 4, 8), (21, 19, 0, 14, 22, 80, 19, 21), (48, 14, 0, 6, 9, 15, 7, 11), (6, 3, 0, 5, 18, 41, 4, 5)] +
        [(10, 3, 0, 2, 3, 0, 2, 3), (16, 8, 0, 10, 19, 29, 9, 15), (21, 6, 0, 11, 39, 0, 4, 8), (18, 6, 0, 8, 15, 38, 4, 8), (26, 11, 0, 10, 17, 52, 4, 11), (39, 11, 0, 0, 4, 8, 6, 21), (8, 4, 0, 6, 0, 16, 11, 34), (33, 10, 0, 6, 15, 55, 5, 7), (8, 4, 0, 11, 17, 45, 6, 16), (34, 11, 0, 0, 6, 16, 4, 8)] +
        [(34, 32, 1, 21, 22, 66, 58, 176), (7, 5, 0, 0, 6, 14, 10, 32), (10, 3, 0, 2, 0, 3, 2, 3), (11, 3, 0, 5, 9, 23, 3, 6), (8, 4, 0, 6, 21, 71, 11, 39), (35, 31, 2, 20, 22, 44, 50, 154), (8, 6, 0, 4, 5, 9, 10, 32), (7, 5, 0, 6, 18, 0, 10, 36), (7, 6, 0, 4, 4, 13, 11, 34), (18, 5, 0, 4, 5, 32, 3, 6)] +
        [(11, 7, 0, 6, 9, 15, 14, 48), (30, 8, 0, 3, 3, 9, 7, 8), (5, 4, 0, 0, 5, 18, 3, 6), (6, 3, 0, 4, 0, 5, 5, 18), (5, 4, 0, 5, 18, 41, 3, 6), (19, 11, 0, 20, 34, 104, 22, 52), (114, 34, 0, 12, 18, 48, 17, 19), (22, 8, 0, 6, 13, 39, 3, 6), (4, 2, 0, 4, 7, 18, 3, 8), (5, 4, 0, 4, 9, 38, 7, 22)] +
        [(14, 6, 0, 5, 0, 7, 10, 32), (5, 4, 0, 6, 12, 18, 8, 30), (16, 6, 0, 11, 0, 34, 4, 8), (14, 6, 0, 6, 10, 30, 3, 5), (6, 3, 0, 4, 5, 0, 5, 18), (36, 10, 0, 5, 0, 7, 6, 18), (39, 11, 0, 4, 8, 0, 6, 21), (6, 3, 0, 5, 9, 23, 3, 11), (8, 4, 0, 8, 15, 21, 6, 18), (18, 6, 0, 10, 0, 36, 5, 7)] +
        [(45, 15, 0, 9, 7, 14, 25, 90), (19, 17, 0, 12, 18, 48, 34, 114), (42, 12, 0, 22, 39, 100, 8, 16), (8, 4, 0, 4, 7, 11, 10, 34), (35, 15, 0, 9, 7, 14, 25, 80), (39, 11, 0, 6, 0, 21, 4, 8), (10, 5, 0, 9, 16, 41, 7, 19), (36, 10, 0, 6, 18, 0, 5, 7), (22, 7, 0, 4, 9, 38, 4, 5), (7, 5, 0, 6, 15, 55, 10, 33)] +
        [(116, 42, 6, 50, 87, 137, 18, 42), (46, 22, 2, 46, 81, 208, 38, 100), (43, 14, 0, 8, 21, 72, 5, 10), (36, 10, 0, 5, 7, 0, 6, 18), (9, 4, 0, 4, 5, 42, 7, 22), (16, 8, 0, 12, 33, 115, 22, 69), (113, 37, 1, 14, 15, 45, 18, 20), (7, 5, 0, 6, 11, 17, 4, 12), (21, 6, 0, 4, 8, 0, 11, 39), (8, 4, 0, 0, 11, 34, 6, 16)] +
        [(9, 4, 0, 7, 0, 22, 4, 5), (28, 10, 0, 4, 4, 12, 19, 58), (8, 4, 0, 0, 6, 16, 11, 34), (12, 4, 0, 6, 11, 17, 5, 7), (16, 5, 0, 2, 3, 5, 2, 4), (10, 8, 0, 12, 19, 31, 16, 34), (9, 4, 0, 0, 7, 22, 4, 5), (34, 11, 0, 6, 16, 57, 4, 8), (16, 6, 0, 0, 4, 8, 11, 34), (7, 5, 0, 6, 14, 54, 10, 32)] +
        [(22, 7, 0, 4, 0, 9, 4, 5), (108, 42, 6, 50, 83, 216, 18, 42), (15, 10, 0, 7, 6, 12, 15, 50), (3, 2, 0, 2, 3, 0, 3, 10), (5, 4, 0, 7, 22, 51, 4, 9), (4, 2, 0, 2, 3, 5, 5, 16), (6, 3, 0, 5, 18, 0, 4, 5), (32, 10, 0, 5, 7, 62, 6, 14), (132, 34, 0, 12, 18, 66, 17, 19), (8, 5, 0, 7, 12, 31, 5, 13)] +
        [(16, 6, 0, 11, 17, 45, 4, 8), (34, 10, 0, 4, 7, 11, 4, 8), (42, 18, 6, 50, 83, 216, 42, 108), (8, 4, 0, 11, 0, 34, 6, 16), (7, 5, 0, 10, 32, 74, 6, 14), (18, 8, 0, 8, 5, 5, 14, 44), (8, 4, 0, 0, 6, 21, 11, 39), (5, 4, 0, 3, 3, 3, 5, 18), (6, 3, 0, 4, 5, 32, 5, 18), (34, 11, 0, 4, 4, 13, 6, 7)] +
        [(28, 12, 0, 10, 7, 7, 20, 64), (3, 2, 0, 3, 10, 23, 2, 3), (8, 4, 0, 6, 16, 57, 11, 34), (36, 10, 0, 0, 6, 18, 5, 7), (50, 16, 0, 12, 13, 25, 8, 10), (8, 4, 0, 6, 8, 8, 11, 34), (8, 4, 0, 11, 0, 39, 6, 21), (36, 10, 0, 6, 18, 64, 5, 7), (22, 7, 0, 2, 2, 4, 4, 10), (12, 6, 0, 8, 5, 5, 10, 36)] +
        [(22, 7, 0, 0, 4, 9, 4, 5), (36, 10, 0, 0, 5, 7, 6, 18), (9, 4, 0, 7, 11, 29, 4, 5), (42, 18, 6, 50, 87, 137, 42, 116), (10, 5, 0, 9, 17, 26, 7, 21), (16, 6, 0, 4, 8, 0, 11, 34), (11, 4, 0, 10, 17, 52, 11, 26), (39, 11, 0, 4, 4, 4, 6, 21), (8, 4, 0, 6, 21, 0, 11, 39), (5, 4, 0, 4, 0, 9, 7, 22)] +
        [(64, 20, 0, 10, 7, 7, 12, 28), (4, 2, 0, 4, 7, 20, 4, 10), (18, 6, 0, 8, 15, 21, 4, 8), (9, 4, 0, 7, 22, 0, 4, 5), (16, 8, 0, 22, 39, 100, 12, 42), (19, 6, 0, 4, 9, 32, 3, 4), (18, 6, 0, 10, 36, 0, 5, 7), (5, 4, 0, 7, 22, 0, 4, 9), (10, 5, 0, 9, 17, 43, 7, 21), (44, 14, 0, 8, 9, 9, 8, 10)] +
        [(8, 3, 0, 4, 7, 18, 2, 4), (72, 20, 0, 10, 7, 7, 12, 36), (37, 10, 0, 4, 4, 12, 19, 67), (18, 6, 0, 10, 18, 18, 5, 7), (13, 5, 0, 7, 12, 19, 5, 8), (18, 6, 0, 10, 36, 82, 5, 7), (3, 2, 0, 3, 5, 5, 2, 3), (7, 5, 0, 8, 16, 50, 10, 28), (11, 3, 0, 5, 9, 14, 3, 6), (31, 27, 0, 18, 20, 58, 50, 154)] +
        [(8, 4, 0, 8, 14, 42, 9, 21), (18, 5, 0, 3, 6, 0, 4, 5), (7, 5, 0, 3, 3, 6, 7, 24), (13, 11, 0, 22, 34, 102, 18, 38), (10, 8, 0, 12, 13, 25, 16, 34), (100, 38, 2, 46, 81, 127, 22, 46), (16, 6, 0, 11, 34, 79, 4, 8), (5, 4, 0, 5, 0, 18, 3, 6), (6, 3, 0, 5, 8, 13, 3, 9), (32, 10, 0, 0, 6, 14, 5, 7)] +
        [(10, 4, 0, 4, 7, 11, 2, 4), (5, 4, 0, 3, 0, 6, 5, 18), (16, 8, 0, 10, 19, 48, 9, 15), (22, 8, 0, 6, 12, 18, 4, 5), (21, 9, 0, 8, 14, 42, 4, 8), (50, 15, 0, 7, 6, 12, 10, 15), (5, 4, 0, 0, 7, 22, 4, 9), (46, 14, 0, 6, 8, 14, 7, 11), (10, 8, 0, 8, 9, 9, 14, 44), (18, 5, 0, 0, 4, 5, 3, 6)] +
        [(10, 3, 0, 0, 2, 3, 2, 3), (5, 4, 0, 3, 3, 15, 8, 30), (32, 10, 0, 4, 5, 9, 6, 8), (7, 5, 0, 10, 18, 18, 6, 18), (10, 3, 0, 2, 3, 18, 2, 3), (6, 3, 0, 0, 5, 18, 4, 5), (16, 6, 0, 0, 11, 34, 4, 8), (16, 6, 0, 11, 34, 0, 4, 8), (8, 4, 0, 8, 15, 38, 6, 18), (18, 5, 0, 4, 5, 0, 3, 6)] +
        [(32, 10, 0, 6, 7, 7, 5, 7), (5, 4, 0, 0, 3, 6, 5, 18), (21, 6, 0, 4, 8, 77, 11, 39), (5, 4, 0, 6, 9, 15, 8, 30), (14, 6, 0, 10, 16, 16, 5, 7), (34, 11, 0, 4, 8, 67, 6, 16), (20, 18, 1, 14, 15, 45, 37, 113), (8, 4, 0, 6, 0, 21, 11, 39), (9, 4, 0, 7, 22, 51, 4, 5), (8, 4, 0, 11, 34, 79, 6, 16)] +
        [(14, 6, 0, 0, 5, 7, 10, 32), (34, 11, 0, 4, 8, 0, 6, 16), (108, 42, 6, 50, 83, 133, 18, 42), (34, 16, 0, 12, 13, 25, 8, 10), (36, 10, 0, 5, 7, 70, 6, 18), (18, 6, 0, 5, 7, 0, 10, 36), (116, 38, 2, 46, 89, 135, 22, 46), (21, 7, 0, 9, 17, 26, 5, 10), (7, 5, 0, 6, 7, 7, 10, 32), (20, 6, 0, 4, 3, 3, 4, 6)] +
        [(8, 4, 0, 11, 39, 89, 6, 21), (4, 2, 0, 4, 7, 11, 4, 10), (24, 7, 0, 3, 3, 6, 5, 7), (7, 5, 0, 6, 0, 18, 10, 36), (32, 10, 0, 6, 14, 54, 5, 7), (22, 7, 0, 4, 0, 5, 4, 9), (10, 4, 0, 2, 2, 4, 7, 22), (8, 4, 0, 11, 17, 17, 6, 16), (10, 5, 0, 8, 21, 72, 14, 43), (39, 11, 0, 6, 21, 71, 4, 8)] +
        [(116, 38, 2, 46, 89, 224, 22, 46), (32, 10, 0, 6, 14, 0, 5, 7)] ,
    (8,5):
        [(121, 45, 31, 77, 85, 170, 425, 62), (17, 6, 3, 8, 12, 20, 60, 6), (41, 2, 3, 6, 9, 18, 19, 5), (79, 6, 3, 8, 12, 24, 36, 6), (8, 3, 2, 5, 6, 12, 29, 4), (15, 6, 3, 8, 11, 22, 56, 6), (36, 2, 2, 5, 8, 16, 15, 5), (17, 6, 3, 8, 12, 24, 60, 6), (90, 6, 6, 14, 21, 35, 32, 12), (205, 21, 15, 37, 43, 80, 57, 30)] +
        [(15, 6, 3, 8, 11, 19, 56, 6), (29, 2, 2, 5, 6, 11, 12, 5), (114, 6, 6, 14, 21, 35, 56, 12), (39, 2, 4, 8, 13, 26, 67, 8), (21, 2, 2, 5, 6, 11, 38, 5), (60, 6, 3, 8, 12, 24, 17, 6), (15, 3, 3, 7, 10, 17, 43, 6), (57, 21, 15, 37, 43, 80, 205, 30), (32, 14, 11, 22, 25, 47, 120, 15), (30, 12, 6, 16, 17, 33, 102, 12)] +
        [(67, 2, 4, 8, 13, 26, 39, 8), (120, 14, 11, 22, 25, 47, 32, 15), (135, 14, 8, 23, 29, 52, 36, 23), (68, 30, 23, 46, 50, 100, 250, 31), (136, 12, 6, 16, 17, 33, 64, 12), (43, 3, 3, 7, 10, 17, 15, 6), (425, 45, 31, 77, 85, 170, 121, 62), (45, 2, 2, 5, 8, 16, 24, 5), (28, 1, 2, 4, 5, 9, 17, 4), (29, 3, 3, 7, 8, 16, 53, 6)] +
        [(118, 14, 11, 22, 24, 46, 32, 15), (29, 1, 2, 4, 5, 10, 18, 4), (56, 6, 3, 8, 11, 22, 15, 6), (24, 1, 2, 4, 5, 9, 13, 4), (53, 3, 3, 7, 8, 16, 29, 6), (310, 24, 19, 46, 69, 138, 103, 38), (32, 6, 6, 14, 21, 35, 90, 12), (12, 2, 2, 5, 8, 13, 33, 5), (60, 6, 3, 8, 12, 20, 17, 6), (32, 6, 6, 14, 21, 37, 90, 12)] +
        [(250, 30, 23, 46, 50, 100, 68, 31), (28, 3, 3, 7, 8, 15, 52, 6), (103, 24, 19, 46, 69, 138, 310, 38), (102, 8, 5, 14, 23, 46, 33, 14), (31, 2, 4, 8, 13, 26, 59, 8), (95, 6, 6, 14, 21, 42, 37, 12), (27, 2, 3, 6, 9, 18, 49, 5), (15, 3, 3, 7, 8, 15, 39, 6), (26, 2, 4, 8, 13, 21, 54, 8), (36, 6, 3, 8, 12, 24, 79, 6)] +
        [(32, 6, 3, 8, 12, 20, 75, 6), (39, 3, 3, 7, 8, 15, 15, 6), (33, 8, 5, 14, 23, 46, 102, 14), (13, 2, 2, 5, 6, 12, 30, 5), (121, 6, 6, 14, 21, 42, 63, 12), (88, 6, 7, 14, 21, 35, 32, 11), (49, 2, 3, 6, 9, 18, 27, 5), (54, 2, 4, 8, 13, 21, 26, 8), (137, 12, 6, 16, 17, 34, 65, 12), (56, 6, 3, 8, 11, 19, 15, 6)] +
        [(64, 12, 6, 16, 17, 33, 136, 12), (25, 1, 2, 4, 5, 10, 14, 4), (16, 2, 3, 6, 9, 15, 38, 5), (33, 2, 2, 5, 8, 13, 12, 5), (37, 6, 6, 14, 21, 42, 95, 12), (42, 2, 2, 5, 8, 13, 21, 5), (131, 14, 8, 23, 27, 50, 36, 23), (9, 4, 3, 6, 7, 14, 34, 4), (62, 2, 4, 8, 13, 21, 34, 8), (29, 3, 2, 5, 6, 12, 8, 4)] +
        [(38, 2, 2, 5, 6, 11, 21, 5), (36, 14, 8, 23, 29, 52, 135, 23), (275, 30, 16, 47, 55, 110, 76, 47), (34, 4, 3, 6, 7, 14, 9, 4), (102, 12, 6, 16, 17, 34, 30, 12), (65, 12, 6, 16, 17, 34, 137, 12), (17, 2, 3, 6, 7, 14, 35, 5), (94, 8, 7, 14, 21, 42, 31, 10), (22, 2, 2, 5, 6, 12, 39, 5), (16, 2, 3, 6, 7, 13, 34, 5)] +
        [(63, 6, 6, 14, 21, 42, 121, 12), (34, 2, 4, 8, 13, 21, 62, 8), (24, 2, 3, 6, 9, 15, 46, 5), (39, 2, 2, 5, 6, 12, 22, 5), (40, 3, 3, 7, 8, 16, 16, 6), (31, 8, 7, 14, 21, 42, 94, 10), (32, 6, 7, 14, 21, 35, 88, 11), (30, 12, 6, 16, 17, 34, 102, 12), (102, 12, 6, 16, 17, 33, 30, 12), (201, 21, 15, 37, 41, 78, 57, 30)] +
        [(14, 1, 2, 4, 5, 10, 25, 4), (24, 2, 2, 5, 8, 16, 45, 5), (90, 6, 6, 14, 21, 37, 32, 12), (43, 2, 3, 6, 7, 14, 25, 5), (35, 2, 3, 6, 7, 14, 17, 5), (42, 2, 3, 6, 7, 13, 24, 5), (13, 1, 2, 4, 5, 9, 24, 4), (46, 2, 3, 6, 9, 15, 24, 5), (12, 2, 2, 5, 6, 11, 29, 5), (36, 14, 8, 23, 27, 50, 131, 23)] +
        [(52, 3, 3, 7, 8, 15, 28, 6), (75, 6, 3, 8, 12, 20, 32, 6), (19, 2, 3, 6, 9, 18, 41, 5), (59, 2, 4, 8, 13, 26, 31, 8), (38, 2, 3, 6, 9, 15, 16, 5), (25, 2, 3, 6, 7, 14, 43, 5), (34, 2, 3, 6, 7, 13, 16, 5), (57, 21, 15, 37, 41, 78, 201, 30), (24, 2, 3, 6, 7, 13, 42, 5), (30, 2, 2, 5, 6, 12, 13, 5)] +
        [(76, 30, 16, 47, 55, 110, 275, 47), (17, 1, 2, 4, 5, 9, 28, 4), (46, 8, 9, 20, 30, 50, 126, 17), (56, 6, 6, 14, 21, 35, 114, 12), (18, 1, 2, 4, 5, 10, 29, 4), (126, 8, 9, 20, 30, 50, 46, 17), (21, 2, 2, 5, 8, 13, 42, 5), (32, 14, 11, 22, 24, 46, 118, 15), (16, 3, 3, 7, 8, 16, 40, 6), (15, 2, 2, 5, 8, 16, 36, 5)] ,
    (8,6): [(34, 1, 3, 4, 14, 29, 55, 8), (42, 1, 3, 4, 14, 42, 76, 8), (68, 1, 3, 4, 14, 42, 34, 8), (55, 1, 3, 4, 14, 29, 34, 8), (220, 9, 11, 12, 46, 138, 82, 24), (63, 1, 3, 4, 14, 29, 42, 8), (76, 1, 3, 4, 14, 42, 42, 8), (42, 1, 3, 4, 14, 29, 63, 8), (82, 9, 11, 12, 46, 138, 220, 24), (34, 1, 3, 4, 14, 42, 68, 8)],
    (8,11):
        [(3, 2, 0, 2, 3, 23, 3, 10), (21, 6, 0, 11, 39, 89, 4, 8), (39, 11, 0, 4, 8, 89, 6, 21), (7, 5, 0, 10, 36, 82, 6, 18), (21, 6, 0, 4, 8, 89, 11, 39), (34, 11, 0, 6, 16, 79, 4, 8), (8, 4, 0, 11, 39, 0, 6, 21), (9, 4, 0, 7, 22, 0, 4, 5), (18, 6, 0, 10, 36, 0, 5, 7), (22, 7, 0, 4, 9, 0, 4, 5)] +
        [(6, 3, 0, 4, 5, 0, 5, 18), (18, 6, 0, 5, 7, 82, 10, 36), (32, 10, 0, 6, 14, 0, 5, 7), (9, 4, 0, 4, 5, 51, 7, 22), (8, 4, 0, 11, 34, 0, 6, 16), (5, 4, 0, 7, 22, 0, 4, 9), (18, 5, 0, 4, 5, 41, 3, 6), (18, 6, 0, 5, 7, 0, 10, 36), (7, 5, 0, 6, 14, 0, 10, 32), (5, 4, 0, 4, 9, 0, 7, 22)] +
        [(7, 5, 0, 6, 18, 82, 10, 36), (36, 10, 0, 6, 18, 82, 5, 7), (32, 10, 0, 6, 14, 74, 5, 7), (39, 11, 0, 6, 21, 0, 4, 8), (34, 11, 0, 4, 8, 79, 6, 16), (10, 3, 0, 2, 3, 23, 2, 3), (7, 5, 0, 6, 14, 74, 10, 32), (34, 11, 0, 4, 8, 0, 6, 16), (22, 7, 0, 4, 5, 0, 4, 9), (22, 7, 0, 4, 5, 51, 4, 9)] +
        [(14, 6, 0, 5, 7, 74, 10, 32), (3, 2, 0, 3, 10, 23, 2, 3), (9, 4, 0, 4, 5, 0, 7, 22), (8, 4, 0, 6, 16, 79, 11, 34), (8, 4, 0, 6, 21, 0, 11, 39), (16, 6, 0, 4, 8, 0, 11, 34), (18, 5, 0, 3, 6, 0, 4, 5), (7, 5, 0, 10, 32, 74, 6, 14), (21, 6, 0, 11, 39, 0, 4, 8), (8, 4, 0, 11, 34, 79, 6, 16)] +
        [(6, 3, 0, 4, 5, 41, 5, 18), (5, 4, 0, 3, 6, 41, 5, 18), (14, 6, 0, 5, 7, 0, 10, 32), (36, 10, 0, 6, 18, 0, 5, 7), (8, 4, 0, 6, 21, 89, 11, 39), (5, 4, 0, 5, 18, 41, 3, 6), (6, 3, 0, 5, 18, 41, 4, 5), (7, 5, 0, 10, 32, 0, 6, 14), (7, 5, 0, 6, 18, 0, 10, 36), (16, 6, 0, 11, 34, 0, 4, 8)] +
        [(5, 4, 0, 3, 6, 0, 5, 18), (5, 4, 0, 4, 9, 51, 7, 22), (8, 4, 0, 11, 39, 89, 6, 21), (21, 6, 0, 4, 8, 0, 11, 39), (32, 10, 0, 5, 7, 0, 6, 14), (9, 4, 0, 7, 22, 51, 4, 5), (36, 10, 0, 5, 7, 82, 6, 18), (3, 2, 0, 2, 3, 0, 3, 10), (14, 6, 0, 10, 32, 0, 5, 7), (5, 4, 0, 7, 22, 51, 4, 9)] +
        [(22, 7, 0, 4, 9, 51, 4, 5), (39, 11, 0, 4, 8, 0, 6, 21), (14, 6, 0, 10, 32, 74, 5, 7), (39, 11, 0, 6, 21, 89, 4, 8), (8, 4, 0, 6, 16, 0, 11, 34), (34, 11, 0, 6, 16, 0, 4, 8), (5, 4, 0, 5, 18, 0, 3, 6), (18, 5, 0, 4, 5, 0, 3, 6), (7, 5, 0, 10, 36, 0, 6, 18), (18, 6, 0, 10, 36, 82, 5, 7)] +
        [(10, 3, 0, 2, 3, 0, 2, 3), (32, 10, 0, 5, 7, 74, 6, 14), (3, 2, 0, 3, 10, 0, 2, 3), (16, 6, 0, 4, 8, 79, 11, 34), (16, 6, 0, 11, 34, 79, 4, 8), (36, 10, 0, 5, 7, 0, 6, 18), (6, 3, 0, 5, 18, 0, 4, 5), (18, 5, 0, 3, 6, 41, 4, 5)] ,
    (8,12):
        [(5, 4, 0, 7, 22, 42, 4, 9), (19, 3, 0, 4, 10, 60, 10, 36), (44, 7, 0, 8, 18, 7, 8, 10), (14, 1, 0, 2, 4, 25, 4, 10), (9, 4, 0, 4, 5, 42, 7, 22), (64, 6, 0, 7, 11, 18, 14, 32), (11, 3, 0, 15, 50, 11, 10, 15), (31, 2, 0, 2, 4, 9, 5, 17), (30, 1, 1, 2, 4, 30, 5, 12), (23, 3, 0, 2, 3, 10, 2, 3)] +
        [(15, 1, 0, 1, 2, 8, 2, 5), (21, 2, 0, 2, 6, 21, 1, 2), (40, 2, 2, 16, 52, 88, 7, 11), (13, 1, 0, 1, 3, 13, 1, 3), (74, 10, 0, 5, 7, 32, 6, 14), (14, 6, 0, 5, 7, 0, 10, 32), (60, 3, 0, 4, 10, 19, 10, 36), (3, 3, 0, 5, 7, 18, 10, 36), (3, 2, 0, 3, 10, 18, 2, 3), (74, 8, 1, 8, 11, 19, 17, 37)] +
        [(8, 4, 0, 11, 39, 0, 6, 21), (5, 4, 0, 3, 6, 32, 5, 18), (24, 6, 0, 11, 13, 94, 16, 54), (26, 1, 1, 2, 5, 20, 3, 9), (0, 4, 0, 11, 34, 8, 6, 16), (0, 11, 0, 4, 8, 39, 6, 21), (34, 2, 0, 6, 20, 10, 3, 5), (0, 4, 0, 11, 39, 8, 6, 21), (78, 11, 0, 12, 42, 11, 8, 16), (5, 4, 0, 5, 18, 32, 3, 6)] +
        [(46, 5, 0, 8, 26, 9, 4, 8), (52, 2, 2, 7, 11, 84, 16, 36), (46, 1, 1, 6, 13, 85, 13, 46), (35, 2, 1, 2, 6, 24, 4, 11), (36, 10, 0, 6, 18, 82, 5, 7), (22, 2, 0, 5, 11, 6, 2, 4), (14, 6, 0, 10, 32, 62, 5, 7), (18, 5, 0, 3, 6, 0, 4, 5), (8, 4, 0, 11, 34, 67, 6, 16), (22, 1, 1, 5, 13, 32, 2, 5)] +
        [(2, 2, 0, 5, 18, 5, 3, 6), (5, 5, 0, 20, 64, 14, 12, 28), (0, 6, 0, 11, 34, 16, 4, 8), (24, 1, 1, 3, 8, 24, 2, 4), (8, 2, 0, 11, 39, 2, 6, 21), (8, 2, 0, 6, 21, 2, 11, 39), (0, 4, 0, 5, 18, 5, 3, 6), (0, 3, 0, 5, 18, 6, 4, 5), (19, 2, 0, 1, 2, 19, 2, 5), (2, 2, 0, 7, 22, 5, 4, 9)] +
        [(25, 1, 0, 4, 10, 14, 2, 4), (7, 3, 0, 6, 14, 28, 3, 5), (100, 2, 2, 16, 52, 52, 7, 11), (32, 3, 1, 7, 18, 52, 3, 7), (5, 4, 0, 4, 9, 0, 7, 22), (21, 6, 0, 4, 8, 77, 11, 39), (68, 7, 1, 3, 7, 68, 7, 18), (19, 8, 1, 17, 37, 74, 8, 11), (34, 3, 1, 3, 9, 52, 5, 16), (46, 1, 1, 13, 33, 72, 6, 13)] +
        [(8, 4, 0, 11, 39, 77, 6, 21), (24, 1, 1, 3, 10, 30, 3, 7), (34, 2, 0, 2, 4, 17, 5, 12), (37, 4, 0, 2, 4, 18, 3, 9), (3, 3, 0, 10, 36, 12, 8, 10), (20, 1, 1, 5, 12, 30, 2, 4), (24, 2, 1, 2, 6, 35, 4, 11), (67, 6, 0, 4, 8, 16, 11, 34), (32, 3, 0, 5, 18, 6, 4, 5), (19, 8, 1, 17, 47, 84, 8, 11)] +
        [(13, 4, 0, 25, 90, 13, 15, 45), (5, 4, 0, 3, 6, 0, 5, 18), (15, 1, 0, 2, 5, 8, 1, 2), (68, 7, 1, 7, 18, 36, 3, 7), (9, 5, 0, 8, 20, 40, 4, 8), (11, 3, 0, 10, 15, 11, 15, 50), (32, 1, 1, 5, 13, 22, 2, 5), (25, 2, 0, 5, 14, 6, 2, 4), (3, 3, 0, 4, 8, 16, 11, 34), (22, 2, 1, 4, 10, 33, 2, 5)] +
        [(18, 5, 0, 4, 5, 0, 3, 6), (24, 1, 1, 3, 8, 18, 2, 4), (82, 10, 0, 6, 18, 36, 5, 7), (11, 1, 0, 1, 2, 6, 1, 2), (5, 2, 0, 7, 22, 2, 4, 9), (35, 4, 0, 3, 8, 17, 2, 4), (32, 4, 0, 3, 6, 5, 5, 18), (2, 2, 0, 6, 16, 8, 11, 34), (19, 2, 0, 4, 9, 5, 2, 3), (39, 2, 1, 2, 5, 24, 6, 14)] +
        [(41, 2, 1, 2, 6, 41, 6, 15), (16, 2, 0, 5, 11, 32, 2, 4), (40, 1, 1, 6, 13, 79, 13, 46), (74, 10, 0, 6, 14, 32, 5, 7), (79, 1, 1, 13, 46, 40, 6, 13), (36, 5, 0, 6, 12, 5, 8, 10), (18, 5, 0, 3, 6, 41, 4, 5), (3, 3, 0, 10, 32, 14, 5, 7), (32, 3, 0, 4, 5, 6, 5, 18), (20, 2, 0, 3, 5, 38, 6, 14)] +
        [(13, 4, 0, 15, 45, 13, 25, 90), (14, 6, 0, 10, 32, 0, 5, 7), (30, 1, 1, 3, 7, 24, 3, 10), (42, 4, 0, 4, 5, 9, 7, 22), (19, 8, 1, 8, 11, 74, 17, 37), (74, 6, 0, 14, 42, 18, 7, 11), (23, 1, 1, 3, 5, 17, 3, 5), (77, 6, 0, 11, 39, 21, 4, 8), (24, 1, 1, 3, 7, 30, 3, 10), (10, 2, 0, 1, 2, 21, 2, 6)] +
        [(5, 4, 0, 5, 18, 0, 3, 6), (46, 5, 0, 4, 8, 9, 8, 26), (22, 7, 0, 4, 5, 51, 4, 9), (16, 3, 0, 4, 8, 3, 11, 34), (124, 11, 1, 11, 34, 68, 7, 15), (46, 3, 1, 5, 14, 30, 3, 7), (24, 1, 0, 4, 14, 9, 2, 4), (32, 1, 1, 2, 5, 32, 5, 13), (40, 1, 1, 6, 13, 66, 13, 33), (40, 1, 1, 13, 33, 66, 6, 13)] +
        [(32, 5, 0, 6, 14, 5, 5, 7), (7, 5, 0, 10, 32, 0, 6, 14), (30, 1, 1, 3, 7, 30, 3, 10), (21, 3, 0, 11, 39, 3, 4, 8), (52, 3, 1, 3, 9, 34, 5, 16), (42, 4, 0, 7, 22, 9, 4, 5), (41, 2, 1, 6, 15, 26, 2, 6), (11, 11, 0, 12, 32, 68, 8, 16), (34, 11, 0, 4, 8, 0, 6, 16), (224, 23, 1, 11, 23, 224, 19, 58)] +
        [(18, 1, 1, 3, 8, 24, 2, 4), (20, 2, 0, 6, 20, 44, 3, 5), (20, 1, 1, 3, 8, 26, 3, 5), (35, 2, 1, 2, 6, 35, 4, 11), (5, 2, 0, 3, 6, 2, 5, 18), (62, 6, 0, 5, 7, 14, 10, 32), (21, 6, 0, 4, 8, 0, 11, 39), (22, 7, 0, 4, 9, 0, 4, 5), (8, 4, 0, 6, 21, 77, 11, 39), (10, 3, 0, 2, 3, 23, 2, 3)] +
        [(18, 6, 0, 7, 11, 74, 14, 42), (9, 2, 0, 2, 5, 19, 1, 2), (26, 1, 1, 3, 9, 26, 2, 5), (52, 2, 2, 16, 36, 84, 7, 11), (35, 4, 0, 3, 8, 35, 2, 4), (10, 2, 0, 2, 6, 21, 1, 2), (5, 5, 0, 5, 7, 32, 6, 14), (8, 4, 0, 6, 16, 0, 11, 34), (74, 6, 0, 7, 11, 18, 14, 42), (68, 11, 1, 7, 15, 124, 11, 34)] +
        [(74, 8, 1, 17, 37, 19, 8, 11), (34, 11, 0, 6, 16, 79, 4, 8), (26, 1, 1, 3, 5, 26, 3, 8), (0, 5, 0, 10, 36, 7, 6, 18), (2, 2, 0, 4, 5, 9, 7, 22), (0, 5, 0, 4, 5, 18, 3, 6), (24, 2, 1, 6, 14, 39, 2, 5), (51, 7, 0, 4, 9, 22, 4, 5), (7, 7, 0, 8, 10, 44, 8, 18), (22, 1, 1, 2, 5, 32, 5, 13)] +
        [(26, 2, 1, 6, 15, 41, 2, 6), (32, 2, 0, 5, 11, 16, 2, 4), (68, 11, 0, 12, 32, 11, 8, 16), (14, 5, 0, 20, 64, 5, 12, 28), (70, 6, 0, 10, 36, 18, 5, 7), (3, 3, 0, 8, 10, 12, 10, 36), (0, 5, 0, 6, 18, 7, 10, 36), (32, 3, 1, 3, 7, 52, 7, 18), (67, 6, 0, 11, 34, 16, 4, 8), (18, 6, 0, 14, 32, 64, 7, 11)] +
        [(79, 11, 0, 4, 8, 34, 6, 16), (52, 2, 2, 7, 11, 100, 16, 52), (17, 2, 0, 2, 4, 34, 5, 12), (37, 4, 0, 3, 9, 18, 2, 4), (9, 5, 0, 4, 8, 40, 8, 20), (9, 4, 0, 4, 5, 0, 7, 22), (20, 1, 0, 4, 10, 9, 2, 4), (16, 2, 0, 2, 4, 32, 5, 11), (14, 3, 0, 10, 32, 3, 5, 7), (52, 3, 1, 7, 18, 32, 3, 7)] +
        [(44, 2, 0, 3, 5, 20, 6, 20), (112, 23, 1, 11, 23, 224, 19, 58), (6, 2, 0, 5, 14, 25, 2, 4), (36, 7, 1, 3, 7, 68, 7, 18), (26, 1, 1, 3, 5, 20, 3, 8), (39, 2, 1, 6, 14, 24, 2, 5), (5, 5, 0, 6, 14, 32, 5, 7), (0, 6, 0, 11, 39, 21, 4, 8), (24, 1, 0, 2, 4, 9, 4, 14), (14, 5, 0, 12, 28, 5, 20, 64)] +
        [(34, 11, 0, 6, 16, 0, 4, 8), (5, 5, 0, 20, 72, 14, 12, 36), (32, 5, 0, 5, 7, 5, 6, 14), (1, 1, 0, 3, 10, 3, 2, 3), (39, 11, 0, 6, 21, 89, 4, 8), (7, 5, 0, 6, 14, 0, 10, 32), (0, 6, 0, 4, 8, 21, 11, 39), (52, 3, 1, 5, 16, 52, 3, 9), (67, 4, 0, 11, 34, 8, 6, 16), (28, 2, 0, 3, 5, 10, 6, 14)] +
        [(15, 1, 0, 1, 2, 15, 2, 5), (12, 1, 0, 1, 2, 7, 1, 3), (79, 11, 0, 6, 16, 34, 4, 8), (27, 1, 1, 3, 10, 33, 3, 10), (16, 6, 0, 4, 8, 67, 11, 34), (0, 5, 0, 10, 32, 7, 6, 14), (16, 3, 0, 11, 34, 3, 4, 8), (6, 2, 0, 2, 4, 22, 5, 11), (20, 2, 0, 3, 5, 44, 6, 20), (20, 1, 1, 2, 5, 26, 3, 9)] +
        [(21, 3, 0, 4, 8, 3, 11, 39), (68, 7, 1, 3, 7, 36, 7, 18), (0, 7, 0, 4, 9, 22, 4, 5), (28, 2, 0, 6, 14, 10, 3, 5), (25, 1, 0, 2, 4, 14, 4, 10), (3, 3, 0, 4, 6, 20, 4, 6), (10, 2, 0, 3, 5, 28, 6, 14), (37, 4, 0, 3, 9, 37, 2, 4), (3, 2, 0, 3, 10, 0, 2, 3), (6, 3, 0, 4, 5, 32, 5, 18)] +
        [(5, 5, 0, 5, 7, 36, 6, 18), (32, 4, 0, 5, 18, 5, 3, 6), (26, 1, 1, 3, 8, 26, 3, 5), (35, 2, 1, 4, 11, 35, 2, 6), (7, 3, 0, 3, 5, 28, 6, 14), (34, 11, 0, 4, 8, 79, 6, 16), (12, 1, 0, 1, 3, 7, 1, 2), (94, 6, 0, 16, 54, 24, 11, 13), (68, 11, 0, 8, 16, 11, 12, 32), (40, 2, 2, 7, 11, 72, 16, 36)] +
        [(30, 3, 1, 3, 7, 46, 5, 14), (41, 2, 1, 2, 6, 26, 6, 15), (19, 7, 0, 15, 30, 19, 25, 90), (0, 11, 0, 6, 21, 39, 4, 8), (3, 1, 0, 3, 10, 1, 2, 3), (5, 2, 0, 2, 3, 19, 4, 9), (21, 6, 0, 11, 39, 0, 4, 8), (72, 1, 1, 6, 13, 46, 13, 33), (5, 5, 0, 12, 28, 14, 20, 64), (44, 7, 0, 8, 10, 7, 8, 18)] +
        [(36, 7, 1, 7, 18, 68, 3, 7), (19, 3, 0, 10, 36, 60, 4, 10), (36, 10, 0, 5, 7, 82, 6, 18), (0, 10, 0, 6, 14, 32, 5, 7), (9, 2, 0, 4, 5, 2, 7, 22), (7, 5, 0, 6, 18, 0, 10, 36), (14, 1, 0, 4, 10, 25, 2, 4), (112, 23, 1, 19, 58, 224, 11, 23), (0, 6, 0, 10, 36, 18, 5, 7), (18, 2, 0, 2, 3, 3, 3, 10)] +
        [(62, 5, 0, 10, 32, 7, 6, 14), (11, 11, 0, 8, 16, 78, 12, 42), (7, 1, 0, 1, 3, 12, 1, 2), (13, 4, 0, 25, 80, 13, 15, 35), (22, 7, 0, 4, 5, 0, 4, 9), (12, 1, 0, 1, 2, 12, 1, 3), (36, 5, 0, 6, 18, 5, 5, 7), (9, 1, 0, 2, 4, 24, 4, 14), (0, 6, 0, 10, 32, 14, 5, 7), (84, 2, 2, 7, 11, 52, 16, 36)] +
        [(21, 2, 0, 1, 2, 21, 2, 6), (68, 11, 1, 11, 34, 124, 7, 15), (52, 2, 2, 16, 52, 100, 7, 11), (9, 2, 0, 1, 2, 19, 2, 5), (14, 1, 0, 4, 14, 29, 2, 4), (7, 5, 0, 6, 18, 70, 10, 36), (39, 11, 0, 4, 8, 0, 6, 21), (79, 1, 1, 6, 13, 40, 13, 46), (19, 7, 0, 20, 45, 19, 35, 110), (15, 1, 0, 2, 5, 15, 1, 2)] +
        [(8, 1, 0, 2, 5, 15, 1, 2), (6, 3, 0, 4, 5, 0, 5, 18), (18, 6, 0, 5, 7, 70, 10, 36), (32, 10, 0, 5, 7, 74, 6, 14), (7, 1, 0, 1, 2, 12, 1, 3), (0, 11, 0, 4, 8, 34, 6, 16), (15, 3, 0, 8, 30, 50, 4, 8), (52, 3, 1, 3, 9, 52, 5, 16), (32, 1, 1, 5, 13, 32, 2, 5), (18, 2, 0, 3, 10, 3, 2, 3)] +
        [(84, 2, 2, 16, 36, 52, 7, 11), (5, 2, 0, 5, 18, 2, 3, 6), (20, 1, 1, 2, 4, 30, 5, 12), (6, 2, 0, 5, 11, 22, 2, 4), (10, 2, 0, 6, 20, 34, 3, 5), (7, 5, 0, 10, 32, 62, 6, 14), (14, 6, 0, 5, 7, 62, 10, 32), (20, 2, 0, 6, 14, 38, 3, 5), (35, 2, 1, 4, 11, 24, 2, 6), (0, 3, 0, 4, 5, 6, 5, 18)] +
        [(52, 3, 1, 3, 7, 52, 7, 18), (3, 1, 0, 2, 3, 1, 3, 10), (36, 10, 0, 6, 18, 0, 5, 7), (0, 2, 0, 3, 10, 3, 2, 3), (3, 3, 0, 11, 39, 21, 4, 8), (33, 1, 1, 3, 10, 27, 3, 10), (46, 3, 1, 3, 7, 46, 5, 14), (22, 2, 0, 4, 12, 5, 2, 3), (3, 3, 0, 11, 34, 16, 4, 8), (12, 3, 0, 10, 36, 3, 8, 10)] +
        [(42, 4, 0, 4, 9, 5, 7, 22), (7, 7, 0, 8, 18, 44, 8, 10), (2, 2, 0, 7, 22, 9, 4, 5), (46, 1, 1, 6, 13, 72, 13, 33), (34, 3, 1, 5, 16, 52, 3, 9), (5, 5, 0, 6, 12, 36, 8, 10), (8, 4, 0, 6, 16, 67, 11, 34), (33, 2, 1, 4, 10, 22, 2, 5), (30, 3, 1, 5, 14, 46, 3, 7), (19, 2, 0, 2, 3, 5, 4, 9)] +
        [(18, 3, 0, 5, 7, 3, 10, 36), (88, 2, 2, 7, 11, 40, 16, 52), (0, 5, 0, 6, 14, 7, 10, 32), (67, 4, 0, 6, 16, 8, 11, 34), (22, 7, 0, 4, 9, 51, 4, 5), (32, 2, 0, 2, 4, 16, 5, 11), (39, 2, 1, 2, 5, 39, 6, 14), (85, 1, 1, 13, 46, 46, 6, 13), (31, 2, 0, 5, 17, 9, 2, 4), (8, 2, 0, 11, 34, 2, 6, 16)] +
        [(0, 4, 0, 7, 22, 5, 4, 9), (20, 1, 0, 2, 4, 9, 4, 10), (18, 6, 0, 7, 11, 64, 14, 32), (33, 1, 1, 3, 10, 33, 3, 10), (5, 2, 0, 4, 12, 22, 2, 3), (1, 1, 0, 2, 3, 3, 3, 10), (51, 7, 0, 4, 5, 22, 4, 9), (50, 3, 0, 8, 30, 15, 4, 8), (21, 6, 0, 11, 39, 77, 4, 8), (3, 2, 0, 2, 3, 0, 3, 10)] +
        [(2, 2, 0, 4, 9, 5, 7, 22), (0, 5, 0, 3, 6, 18, 4, 5), (78, 11, 0, 8, 16, 11, 12, 42), (6, 2, 0, 2, 4, 25, 5, 14), (15, 3, 0, 4, 8, 50, 8, 30), (24, 1, 1, 2, 4, 24, 3, 8), (22, 2, 1, 2, 5, 33, 4, 10), (9, 1, 0, 2, 4, 20, 4, 10), (224, 23, 1, 19, 58, 224, 11, 23), (9, 1, 0, 4, 14, 24, 2, 4)] +
        [(62, 5, 0, 6, 14, 7, 10, 32), (0, 4, 0, 6, 21, 8, 11, 39), (18, 4, 0, 3, 9, 37, 2, 4), (70, 5, 0, 6, 18, 7, 10, 36), (11, 11, 0, 8, 16, 68, 12, 32), (0, 10, 0, 6, 18, 36, 5, 7), (0, 10, 0, 5, 7, 36, 6, 18), (77, 6, 0, 4, 8, 21, 11, 39), (2, 2, 0, 11, 34, 8, 6, 16), (29, 1, 0, 2, 4, 14, 4, 14)] +
        [(0, 2, 0, 2, 3, 3, 3, 10), (6, 3, 0, 5, 18, 0, 4, 5), (30, 1, 1, 3, 10, 24, 3, 7), (17, 2, 0, 5, 12, 34, 2, 4), (10, 3, 0, 2, 3, 0, 2, 3), (2, 2, 0, 3, 6, 5, 5, 18), (39, 2, 0, 2, 4, 17, 5, 17), (9, 2, 0, 2, 4, 31, 5, 17), (16, 6, 0, 4, 8, 0, 11, 34), (9, 2, 0, 5, 17, 31, 2, 4)] +
        [(8, 1, 0, 1, 3, 13, 1, 3), (24, 2, 1, 4, 11, 35, 2, 6), (14, 5, 0, 12, 36, 5, 20, 72), (24, 1, 1, 2, 4, 18, 3, 8), (17, 2, 0, 2, 4, 39, 5, 17), (82, 10, 0, 5, 7, 36, 6, 18), (84, 8, 1, 8, 11, 19, 17, 47), (18, 5, 0, 4, 5, 41, 3, 6), (224, 23, 1, 11, 23, 112, 19, 58), (70, 5, 0, 10, 36, 7, 6, 18)] +
        [(19, 2, 0, 2, 5, 19, 1, 2), (20, 1, 1, 3, 9, 26, 2, 5), (26, 1, 1, 3, 8, 20, 3, 5), (62, 6, 0, 10, 32, 14, 5, 7), (89, 11, 0, 6, 21, 39, 4, 8), (72, 2, 2, 7, 11, 40, 16, 36), (5, 5, 0, 6, 18, 36, 5, 7), (26, 1, 1, 2, 5, 26, 3, 9), (0, 3, 0, 2, 3, 10, 2, 3), (52, 3, 1, 3, 7, 32, 7, 18)] +
        [(8, 4, 0, 6, 21, 0, 11, 39), (72, 1, 1, 13, 33, 46, 6, 13), (38, 2, 0, 3, 5, 20, 6, 14), (100, 2, 2, 7, 11, 52, 16, 52), (5, 2, 0, 2, 3, 22, 4, 12), (84, 8, 1, 17, 47, 19, 8, 11), (0, 10, 0, 5, 7, 32, 6, 14), (38, 2, 0, 6, 14, 20, 3, 5), (35, 4, 0, 2, 4, 35, 3, 8), (28, 3, 0, 3, 5, 7, 6, 14)] +
        [(2, 2, 0, 6, 21, 8, 11, 39), (11, 11, 0, 12, 42, 78, 8, 16), (5, 5, 0, 8, 10, 36, 6, 12), (17, 4, 0, 3, 8, 35, 2, 4), (7, 3, 0, 6, 18, 32, 3, 5), (28, 3, 0, 6, 14, 7, 3, 5), (40, 5, 0, 8, 20, 9, 4, 8), (124, 11, 1, 7, 15, 68, 11, 34), (9, 4, 0, 7, 22, 0, 4, 5), (33, 2, 1, 4, 10, 33, 2, 5)] +
        [(89, 11, 0, 4, 8, 39, 6, 21), (44, 2, 0, 6, 20, 20, 3, 5), (46, 3, 1, 3, 7, 30, 5, 14), (18, 6, 0, 14, 42, 74, 7, 11), (18, 6, 0, 10, 36, 0, 5, 7), (94, 6, 0, 11, 13, 24, 16, 54), (42, 4, 0, 7, 22, 5, 4, 9), (5, 4, 0, 7, 22, 0, 4, 9), (17, 4, 0, 2, 4, 35, 3, 8), (35, 4, 0, 2, 4, 17, 3, 8)] +
        [(9, 5, 0, 4, 8, 46, 8, 26), (46, 3, 1, 5, 14, 46, 3, 7), (3, 3, 0, 5, 7, 14, 10, 32), (3, 2, 0, 2, 3, 18, 3, 10), (22, 2, 0, 2, 4, 6, 5, 11), (85, 1, 1, 6, 13, 46, 13, 46), (20, 3, 0, 4, 6, 3, 4, 6), (32, 10, 0, 6, 14, 74, 5, 7), (24, 2, 1, 2, 5, 39, 6, 14), (16, 6, 0, 11, 34, 67, 4, 8)] +
        [(18, 6, 0, 10, 36, 70, 5, 7), (25, 2, 0, 2, 4, 6, 5, 14), (2, 2, 0, 11, 39, 8, 6, 21), (29, 1, 0, 4, 14, 14, 2, 4), (34, 2, 0, 5, 12, 17, 2, 4), (40, 2, 2, 7, 11, 88, 16, 52), (34, 2, 0, 3, 5, 10, 6, 20), (70, 6, 0, 5, 7, 18, 10, 36), (72, 2, 2, 16, 36, 40, 7, 11), (0, 6, 0, 5, 7, 18, 10, 36)] +
        [(8, 1, 0, 1, 2, 15, 2, 5), (40, 2, 2, 16, 36, 72, 7, 11), (13, 1, 0, 1, 3, 8, 1, 3), (10, 2, 0, 6, 14, 28, 3, 5), (14, 1, 0, 2, 4, 29, 4, 14), (5, 2, 0, 4, 9, 19, 2, 3), (26, 1, 1, 3, 9, 20, 2, 5), (9, 1, 0, 4, 10, 20, 2, 4), (124, 11, 1, 11, 34, 124, 7, 15), (0, 4, 0, 4, 9, 5, 7, 22)] +
        [(7, 5, 0, 10, 36, 70, 6, 18), (3, 3, 0, 10, 36, 18, 5, 7), (22, 2, 0, 2, 3, 5, 4, 12), (64, 6, 0, 14, 32, 18, 7, 11), (14, 3, 0, 5, 7, 3, 10, 32), (68, 7, 1, 7, 18, 68, 3, 7), (39, 11, 0, 4, 8, 89, 6, 21), (50, 3, 0, 4, 8, 15, 8, 30), (40, 5, 0, 4, 8, 9, 8, 20), (12, 1, 0, 1, 3, 12, 1, 2)] +
        [(5, 5, 0, 12, 36, 14, 20, 72), (32, 1, 1, 2, 5, 22, 5, 13), (14, 5, 0, 20, 72, 5, 12, 36), (66, 1, 1, 6, 13, 40, 13, 33), (19, 8, 1, 8, 11, 84, 17, 47), (5, 2, 0, 4, 9, 2, 7, 22), (23, 1, 1, 3, 5, 23, 3, 5), (8, 4, 0, 11, 34, 0, 6, 16), (9, 5, 0, 8, 26, 46, 4, 8), (60, 3, 0, 10, 36, 19, 4, 10)] +
        [(36, 10, 0, 5, 7, 0, 6, 18), (18, 4, 0, 2, 4, 37, 3, 9), (10, 2, 0, 3, 5, 34, 6, 20), (18, 6, 0, 5, 7, 0, 10, 36), (36, 5, 0, 5, 7, 5, 6, 18), (0, 7, 0, 4, 5, 22, 4, 9), (17, 1, 1, 3, 5, 23, 3, 5), (21, 2, 0, 2, 6, 10, 1, 2), (19, 7, 0, 25, 90, 19, 15, 30), (11, 1, 0, 1, 2, 11, 1, 2)] +
        [(20, 1, 1, 3, 5, 26, 3, 8), (12, 3, 0, 8, 10, 3, 10, 36), (16, 6, 0, 11, 34, 0, 4, 8), (3, 3, 0, 4, 8, 21, 11, 39), (0, 11, 0, 6, 16, 34, 4, 8), (19, 2, 0, 2, 5, 9, 1, 2), (46, 1, 1, 13, 46, 85, 6, 13), (41, 5, 0, 3, 6, 18, 4, 5), (52, 3, 1, 5, 16, 34, 3, 9), (37, 4, 0, 2, 4, 37, 3, 9)] +
        [(8, 2, 0, 6, 16, 2, 11, 34), (77, 4, 0, 6, 21, 8, 11, 39), (32, 3, 0, 3, 5, 7, 6, 18), (41, 5, 0, 4, 5, 18, 3, 6), (18, 3, 0, 10, 36, 3, 5, 7), (52, 3, 1, 7, 18, 52, 3, 7), (17, 2, 0, 5, 17, 39, 2, 4), (33, 2, 1, 2, 5, 22, 4, 10), (124, 11, 1, 7, 15, 124, 11, 34), (30, 1, 1, 5, 12, 20, 2, 4)] +
        [(5, 4, 0, 4, 9, 42, 7, 22), (30, 1, 1, 3, 10, 30, 3, 7), (41, 2, 1, 6, 15, 41, 2, 6), (39, 2, 0, 5, 17, 17, 2, 4), (19, 7, 0, 35, 110, 19, 20, 45), (88, 2, 2, 16, 52, 40, 7, 11), (40, 1, 1, 13, 46, 79, 6, 13), (77, 4, 0, 11, 39, 8, 6, 21), (21, 2, 0, 1, 2, 10, 2, 6), (30, 1, 1, 2, 4, 20, 5, 12)] +
        [(9, 4, 0, 7, 22, 42, 4, 5), (6, 3, 0, 5, 18, 32, 4, 5), (19, 2, 0, 1, 2, 9, 2, 5), (18, 1, 1, 2, 4, 24, 3, 8), (32, 10, 0, 6, 14, 0, 5, 7), (7, 5, 0, 10, 36, 0, 6, 18), (6, 1, 0, 1, 2, 11, 1, 2), (0, 6, 0, 4, 8, 16, 11, 34), (13, 4, 0, 15, 35, 13, 25, 80), (0, 4, 0, 7, 22, 9, 4, 5)] +
        [(0, 4, 0, 6, 16, 8, 11, 34), (33, 2, 1, 2, 5, 33, 4, 10), (30, 1, 1, 5, 12, 30, 2, 4), (7, 3, 0, 3, 5, 32, 6, 18), (36, 5, 0, 8, 10, 5, 6, 12), (224, 23, 1, 19, 58, 112, 11, 23), (39, 11, 0, 6, 21, 0, 4, 8), (32, 10, 0, 5, 7, 0, 6, 14), (39, 2, 1, 6, 14, 39, 2, 5), (0, 6, 0, 5, 7, 14, 10, 32)] +
        [(66, 1, 1, 13, 33, 40, 6, 13), (0, 4, 0, 3, 6, 5, 5, 18), (24, 6, 0, 16, 54, 94, 11, 13), (0, 4, 0, 4, 5, 9, 7, 22), (7, 5, 0, 6, 14, 62, 10, 32), (26, 2, 1, 2, 6, 41, 6, 15), (9, 2, 0, 7, 22, 2, 4, 5), (32, 3, 0, 6, 18, 7, 3, 5)] ,
    (8,13):
        [(20, 1, 1, 1, 7, 12, 2, 4), (28, 2, 2, 3, 8, 44, 4, 17), (88, 34, 20, 15, 426, 304, 40, 169), (17, 6, 5, 5, 98, 58, 10, 38), (17, 1, 1, 2, 5, 32, 2, 17), (74, 9, 5, 5, 39, 23, 10, 106), (10, 2, 1, 1, 14, 10, 2, 14), (24, 5, 5, 9, 23, 35, 10, 79), (96, 4, 9, 18, 196, 96, 13, 40), (30, 2, 1, 1, 8, 17, 2, 8)] +
        [(5, 2, 1, 1, 9, 24, 2, 24), (14, 2, 1, 1, 5, 27, 2, 8), (7, 1, 1, 1, 20, 4, 2, 12), (358, 17, 19, 22, 63, 142, 38, 216), (66, 2, 9, 12, 134, 66, 11, 26), (30, 11, 8, 15, 142, 77, 16, 38), (286, 10, 15, 24, 286, 114, 25, 58), (87, 1, 9, 9, 47, 87, 18, 175), (126, 10, 5, 7, 19, 66, 10, 41), (54, 2, 3, 4, 10, 22, 5, 36)] +
        [(10, 1, 1, 2, 20, 5, 2, 5), (10, 2, 1, 2, 18, 30, 2, 5), (12, 2, 2, 1, 18, 5, 3, 28), (5, 2, 1, 2, 10, 18, 2, 30), (44, 2, 2, 3, 17, 28, 4, 8), (17, 6, 5, 5, 36, 38, 10, 76), (22, 1, 1, 2, 10, 30, 2, 10), (13, 1, 2, 4, 27, 13, 4, 54), (5, 2, 1, 2, 17, 10, 2, 5), (30, 1, 2, 2, 18, 14, 3, 5)] +
        [(16, 1, 4, 4, 42, 13, 8, 62), (19, 7, 5, 10, 151, 66, 10, 66), (10, 2, 1, 2, 35, 23, 2, 10), (17, 2, 1, 1, 17, 5, 2, 32), (4, 1, 1, 1, 20, 7, 2, 20), (29, 2, 1, 2, 5, 29, 2, 10), (82, 8, 11, 10, 40, 204, 21, 122), (14, 1, 1, 2, 9, 5, 2, 28), (24, 2, 1, 1, 9, 5, 2, 24), (19, 7, 5, 11, 67, 41, 10, 130)] +
        [(8, 3, 2, 4, 52, 17, 4, 52), (70, 14, 7, 9, 55, 35, 14, 55), (9, 1, 1, 2, 32, 18, 2, 9), (74, 9, 5, 5, 106, 23, 10, 39), (8, 1, 1, 1, 8, 25, 2, 16), (23, 9, 5, 5, 39, 106, 10, 106), (79, 9, 5, 5, 35, 23, 10, 35), (27, 2, 1, 1, 8, 14, 2, 5), (19, 7, 5, 10, 126, 41, 10, 66), (14, 2, 2, 1, 32, 6, 4, 21)] +
        [(20, 2, 3, 2, 30, 52, 5, 12), (215, 33, 29, 53, 135, 215, 58, 463), (35, 5, 5, 9, 79, 24, 10, 23), (28, 4, 2, 3, 17, 52, 4, 8), (38, 4, 2, 1, 6, 38, 3, 9), (85, 10, 5, 7, 41, 25, 10, 19), (10, 4, 3, 6, 36, 22, 5, 70), (18, 2, 2, 1, 14, 5, 3, 30), (215, 33, 29, 53, 463, 215, 58, 135), (81, 14, 7, 2, 29, 144, 14, 29)] +
        [(39, 5, 5, 9, 106, 62, 10, 23), (17, 2, 1, 2, 10, 29, 2, 5), (55, 9, 7, 14, 119, 55, 14, 35), (17, 1, 2, 2, 14, 28, 4, 6), (16, 2, 3, 6, 48, 16, 5, 14), (7, 1, 1, 1, 23, 7, 2, 23), (25, 1, 1, 2, 10, 17, 2, 5), (76, 5, 5, 6, 38, 36, 10, 17), (20, 2, 5, 2, 64, 20, 7, 42), (126, 6, 7, 8, 76, 50, 13, 22)] +
        [(30, 11, 8, 6, 65, 106, 16, 160), (31, 3, 4, 4, 88, 54, 8, 26), (5, 2, 1, 2, 18, 18, 2, 38), (38, 5, 5, 6, 58, 98, 10, 17), (9, 2, 1, 1, 14, 28, 2, 5), (144, 14, 7, 2, 29, 144, 14, 29), (42, 4, 2, 1, 7, 42, 4, 10), (24, 4, 3, 6, 40, 12, 6, 76), (10, 2, 1, 1, 17, 5, 2, 9), (24, 4, 2, 1, 10, 42, 4, 7)] +
        [(12, 2, 2, 1, 28, 5, 3, 18), (20, 2, 5, 2, 42, 20, 7, 64), (28, 2, 1, 1, 5, 9, 2, 14), (32, 2, 5, 2, 20, 54, 7, 20), (9, 1, 1, 2, 19, 9, 2, 5), (24, 4, 2, 1, 7, 42, 4, 10), (17, 1, 2, 2, 21, 35, 4, 6), (5, 2, 2, 1, 14, 18, 3, 30), (17, 1, 2, 2, 6, 28, 4, 14), (10, 1, 2, 4, 42, 7, 4, 42)] +
        [(24, 1, 2, 2, 5, 14, 3, 12), (286, 24, 15, 10, 286, 58, 25, 114), (5, 2, 1, 2, 17, 10, 2, 29), (8, 1, 1, 2, 14, 5, 2, 27), (4, 1, 1, 2, 13, 7, 2, 24), (30, 8, 9, 6, 154, 92, 15, 62), (9, 1, 1, 2, 5, 24, 2, 17), (66, 14, 7, 2, 24, 124, 9, 24), (22, 1, 1, 2, 10, 14, 2, 10), (5, 1, 1, 2, 14, 14, 2, 33)] +
        [(28, 2, 2, 3, 28, 55, 4, 8), (94, 5, 5, 6, 56, 36, 10, 17), (9, 1, 1, 2, 10, 17, 2, 5), (24, 2, 1, 1, 9, 5, 2, 14), (11, 2, 1, 2, 37, 11, 2, 24), (23, 9, 5, 5, 106, 74, 10, 39), (9, 2, 1, 1, 18, 32, 2, 9), (8, 1, 1, 1, 12, 21, 2, 4), (14, 2, 1, 1, 8, 27, 2, 5), (5, 2, 1, 2, 13, 20, 2, 5)] +
        [(41, 7, 5, 10, 66, 19, 10, 126), (70, 6, 3, 4, 10, 36, 5, 22), (30, 2, 1, 2, 18, 10, 2, 5), (98, 5, 5, 6, 17, 38, 10, 58), (142, 17, 19, 22, 216, 358, 38, 63), (7, 1, 1, 1, 22, 14, 2, 7), (10, 2, 1, 2, 17, 5, 2, 5), (96, 4, 9, 18, 40, 96, 13, 196), (20, 2, 1, 1, 10, 5, 2, 5), (5, 2, 1, 2, 31, 11, 2, 31)] +
        [(12, 2, 2, 1, 14, 5, 3, 24), (7, 1, 1, 1, 7, 7, 2, 15), (24, 2, 1, 1, 7, 24, 2, 4), (11, 4, 3, 3, 66, 40, 8, 26), (377, 11, 39, 59, 765, 377, 78, 157), (114, 10, 15, 24, 58, 286, 25, 286), (22, 4, 3, 6, 70, 10, 5, 36), (66, 7, 5, 10, 66, 19, 10, 151), (9, 1, 1, 2, 17, 24, 2, 5), (5, 2, 1, 2, 10, 10, 2, 5)] +
        [(134, 12, 9, 2, 66, 26, 11, 66), (43, 7, 7, 4, 37, 99, 14, 37), (169, 15, 20, 34, 88, 426, 40, 304), (5, 2, 1, 2, 38, 18, 2, 18), (18, 1, 1, 2, 32, 9, 2, 9), (26, 3, 3, 4, 11, 66, 8, 40), (32, 1, 2, 2, 6, 21, 4, 14), (5, 2, 1, 1, 17, 10, 2, 25), (22, 2, 1, 2, 10, 34, 2, 10), (9, 2, 1, 1, 9, 32, 2, 18)] +
        [(38, 6, 5, 5, 58, 17, 10, 98), (40, 6, 3, 4, 24, 76, 6, 12), (19, 7, 5, 10, 66, 41, 10, 126), (66, 10, 5, 7, 66, 151, 10, 19), (40, 2, 2, 1, 11, 23, 4, 11), (151, 10, 5, 7, 66, 66, 10, 19), (5, 2, 1, 1, 7, 17, 2, 5), (26, 4, 4, 3, 88, 88, 8, 31), (15, 4, 4, 3, 77, 47, 8, 31), (25, 1, 1, 1, 8, 8, 2, 16)] +
        [(16, 3, 2, 4, 26, 7, 4, 50), (28, 2, 2, 3, 8, 55, 4, 28), (17, 2, 1, 2, 10, 5, 2, 5), (6, 2, 2, 1, 17, 21, 4, 35), (8, 1, 1, 1, 25, 16, 2, 8), (106, 4, 9, 18, 216, 106, 18, 45), (17, 1, 1, 2, 10, 9, 2, 5), (6, 1, 2, 4, 38, 9, 3, 21), (79, 5, 5, 9, 47, 39, 10, 23), (60, 2, 3, 2, 38, 20, 5, 20)] +
        [(11, 2, 1, 2, 18, 5, 2, 31), (13, 1, 4, 4, 62, 16, 8, 42), (6, 2, 2, 1, 32, 14, 4, 21), (5, 2, 1, 2, 5, 20, 2, 13), (56, 6, 5, 5, 94, 17, 10, 36), (23, 9, 5, 5, 39, 47, 10, 39), (14, 6, 3, 2, 16, 48, 5, 16), (60, 2, 3, 2, 20, 20, 5, 60), (56, 3, 4, 4, 9, 22, 5, 34), (5, 2, 1, 2, 20, 13, 2, 5)] +
        [(30, 1, 2, 2, 5, 14, 3, 18), (18, 2, 2, 1, 34, 5, 3, 18), (110, 9, 4, 6, 35, 57, 9, 16), (47, 9, 5, 5, 39, 23, 10, 39), (31, 2, 1, 2, 11, 18, 2, 5), (30, 11, 8, 6, 160, 106, 16, 65), (20, 2, 3, 2, 20, 38, 5, 60), (5, 2, 2, 1, 28, 12, 3, 18), (30, 8, 9, 6, 62, 92, 15, 154), (13, 2, 1, 1, 5, 25, 2, 7)] +
        [(99, 7, 7, 4, 37, 43, 14, 37), (358, 17, 19, 22, 216, 142, 38, 63), (765, 59, 39, 11, 377, 157, 78, 377), (22, 1, 1, 1, 7, 7, 2, 22), (37, 4, 7, 7, 43, 37, 14, 99), (7, 1, 1, 2, 27, 7, 2, 27), (162, 10, 15, 24, 58, 114, 25, 286), (17, 2, 1, 1, 5, 5, 2, 7), (18, 5, 5, 4, 38, 57, 10, 95), (286, 10, 15, 24, 58, 114, 25, 286)] +
        [(31, 3, 4, 4, 26, 88, 8, 88), (17, 2, 2, 3, 8, 44, 4, 28), (12, 2, 2, 1, 24, 5, 3, 14), (27, 2, 1, 1, 5, 14, 2, 8), (24, 2, 1, 1, 4, 13, 2, 7), (5, 2, 1, 1, 9, 19, 2, 9), (54, 4, 2, 1, 13, 27, 4, 13), (10, 2, 1, 2, 10, 10, 2, 10), (13, 1, 2, 4, 54, 13, 4, 27), (4, 1, 1, 2, 24, 7, 2, 13)] +
        [(17, 1, 2, 2, 6, 35, 4, 21), (17, 1, 1, 2, 5, 9, 2, 10), (106, 9, 5, 5, 106, 23, 10, 39), (130, 11, 5, 7, 19, 67, 10, 41), (7, 1, 2, 4, 42, 10, 4, 42), (62, 4, 4, 1, 16, 62, 8, 13), (11, 2, 1, 2, 31, 5, 2, 31), (12, 1, 1, 1, 7, 20, 2, 4), (7, 1, 1, 2, 13, 4, 2, 24), (14, 2, 2, 1, 28, 6, 4, 17)] +
        [(38, 4, 2, 1, 6, 21, 3, 9), (12, 1, 1, 1, 25, 4, 2, 12), (19, 7, 5, 10, 126, 66, 10, 41), (6, 1, 2, 4, 38, 9, 3, 38), (83, 9, 5, 5, 39, 23, 10, 39), (77, 3, 4, 4, 47, 31, 8, 15), (26, 4, 4, 3, 54, 88, 8, 31), (30, 11, 8, 15, 38, 77, 16, 142), (10, 2, 1, 1, 30, 10, 2, 22), (35, 14, 7, 9, 55, 119, 14, 55)] +
        [(88, 3, 4, 4, 26, 31, 8, 88), (22, 2, 1, 2, 10, 10, 2, 10), (169, 15, 20, 34, 426, 242, 40, 88), (40, 4, 3, 3, 26, 11, 8, 66), (30, 11, 8, 15, 130, 65, 16, 38), (88, 4, 4, 3, 88, 26, 8, 31), (9, 1, 1, 2, 24, 14, 2, 5), (204, 8, 11, 10, 122, 82, 21, 40), (122, 10, 11, 8, 82, 40, 21, 204), (52, 4, 2, 3, 8, 28, 4, 17)] +
        [(98, 5, 5, 6, 38, 58, 10, 17), (426, 15, 20, 34, 88, 169, 40, 426), (22, 1, 1, 1, 14, 7, 2, 7), (34, 6, 3, 2, 16, 68, 5, 16), (7, 1, 1, 1, 7, 14, 2, 22), (12, 4, 3, 6, 76, 24, 6, 40), (106, 9, 5, 5, 39, 23, 10, 62), (119, 14, 7, 5, 41, 35, 14, 41), (32, 2, 1, 1, 9, 9, 2, 18), (22, 4, 3, 6, 36, 10, 5, 70)] +
        [(122, 10, 11, 8, 204, 40, 21, 82), (5, 2, 1, 1, 10, 20, 2, 5), (11, 4, 3, 3, 26, 40, 8, 66), (66, 3, 3, 4, 40, 26, 8, 11), (9, 1, 1, 2, 5, 14, 2, 24), (26, 3, 3, 4, 40, 66, 8, 11), (13, 2, 1, 1, 7, 24, 2, 4), (118, 5, 5, 6, 17, 58, 10, 58), (42, 2, 5, 2, 20, 64, 7, 20), (23, 9, 5, 5, 106, 106, 10, 39)] +
        [(38, 15, 8, 11, 30, 142, 16, 77), (18, 2, 1, 2, 38, 5, 2, 18), (169, 15, 20, 34, 304, 426, 40, 88), (5, 2, 1, 2, 30, 18, 2, 10), (5, 1, 1, 2, 5, 10, 2, 20), (354, 42, 27, 16, 134, 100, 43, 134), (286, 24, 15, 10, 114, 58, 25, 162), (10, 2, 1, 1, 22, 10, 2, 30), (39, 5, 5, 9, 106, 106, 10, 23), (41, 5, 7, 14, 119, 41, 14, 35)] +
        [(21, 1, 2, 2, 14, 32, 4, 6), (160, 6, 8, 11, 106, 65, 16, 30), (66, 7, 5, 10, 151, 19, 10, 66), (26, 4, 2, 3, 16, 50, 4, 7), (68, 6, 3, 2, 16, 34, 5, 16), (31, 3, 4, 4, 26, 54, 8, 88), (14, 1, 1, 2, 10, 22, 2, 10), (28, 1, 2, 2, 14, 17, 4, 6), (18, 2, 2, 1, 30, 5, 3, 14), (39, 5, 5, 9, 47, 39, 10, 23)] +
        [(5, 1, 1, 2, 25, 7, 2, 13), (242, 15, 20, 34, 88, 169, 40, 426), (286, 24, 15, 10, 162, 58, 25, 114), (106, 5, 5, 9, 23, 39, 10, 74), (14, 2, 2, 1, 17, 6, 4, 28), (16, 1, 1, 1, 25, 8, 2, 8), (175, 9, 9, 1, 87, 47, 18, 87), (5, 2, 1, 2, 10, 17, 2, 5), (12, 1, 1, 1, 8, 4, 2, 21), (58, 24, 15, 10, 114, 286, 25, 286)] +
        [(6, 2, 2, 1, 21, 14, 4, 32), (55, 9, 7, 14, 35, 55, 14, 119), (25, 1, 1, 1, 25, 8, 2, 8), (10, 2, 1, 2, 29, 5, 2, 17), (58, 6, 5, 5, 58, 17, 10, 118), (65, 6, 8, 11, 106, 160, 16, 30), (7, 3, 2, 4, 26, 16, 4, 50), (47, 5, 5, 9, 91, 24, 10, 23), (38, 6, 5, 5, 98, 17, 10, 58), (13, 1, 4, 4, 42, 16, 8, 62)] +
        [(8, 1, 1, 1, 8, 16, 2, 25), (88, 4, 4, 3, 31, 26, 8, 88), (16, 2, 3, 6, 34, 16, 5, 68), (38, 4, 5, 5, 18, 95, 10, 57), (38, 2, 1, 2, 5, 18, 2, 18), (38, 2, 1, 2, 18, 18, 2, 5), (55, 2, 2, 3, 8, 28, 4, 28), (13, 2, 1, 2, 5, 5, 2, 20), (19, 7, 5, 10, 85, 41, 10, 25), (6, 2, 2, 1, 17, 14, 4, 28)] +
        [(40, 4, 3, 3, 66, 11, 8, 26), (25, 1, 7, 7, 107, 25, 14, 107), (41, 10, 5, 7, 66, 126, 10, 19), (142, 17, 19, 22, 63, 358, 38, 216), (20, 2, 3, 2, 20, 60, 5, 38), (14, 1, 2, 2, 12, 24, 3, 5), (36, 5, 5, 6, 17, 76, 10, 38), (22, 2, 3, 4, 10, 54, 5, 36), (10, 2, 1, 1, 14, 10, 2, 22), (34, 4, 4, 3, 22, 9, 5, 56)] +
        [(9, 1, 1, 2, 9, 18, 2, 32), (6, 2, 2, 1, 39, 21, 4, 21), (15, 1, 1, 1, 7, 7, 2, 7), (44, 2, 2, 3, 8, 28, 4, 17), (36, 5, 5, 6, 17, 94, 10, 56), (29, 2, 1, 2, 10, 29, 2, 5), (58, 5, 5, 6, 38, 98, 10, 17), (10, 2, 1, 2, 10, 35, 2, 23), (12, 1, 1, 1, 21, 4, 2, 8), (106, 4, 9, 18, 45, 106, 18, 216)] +
        [(58, 4, 4, 3, 88, 26, 8, 31), (215, 33, 29, 53, 275, 215, 58, 135), (17, 6, 5, 5, 98, 38, 10, 58), (62, 5, 5, 9, 23, 39, 10, 106), (63, 22, 19, 17, 358, 216, 38, 142), (5, 2, 1, 2, 20, 20, 2, 5), (28, 1, 2, 2, 6, 17, 4, 14), (4, 1, 1, 1, 25, 12, 2, 12), (5, 2, 1, 1, 5, 17, 2, 7), (17, 3, 2, 2, 44, 8, 4, 44)] +
        [(23, 9, 5, 5, 47, 91, 10, 24), (58, 4, 4, 3, 31, 26, 8, 88), (7, 1, 1, 1, 22, 22, 2, 7), (275, 53, 29, 33, 215, 135, 58, 215), (171, 14, 7, 5, 41, 87, 14, 41), (29, 2, 7, 14, 81, 29, 14, 144), (25, 1, 1, 1, 4, 12, 2, 12), (17, 2, 1, 2, 5, 5, 2, 10), (92, 8, 9, 6, 62, 30, 15, 154), (27, 2, 1, 1, 7, 27, 2, 7)] +
        [(17, 2, 1, 2, 5, 29, 2, 10), (110, 9, 4, 6, 16, 57, 9, 35), (33, 2, 1, 1, 5, 14, 2, 14), (114, 10, 15, 24, 58, 286, 25, 204), (41, 5, 7, 14, 35, 41, 14, 119), (130, 15, 8, 11, 65, 38, 16, 30), (88, 34, 20, 15, 169, 304, 40, 426), (10, 2, 1, 1, 30, 10, 2, 30), (7, 1, 1, 1, 4, 15, 2, 7), (20, 2, 1, 2, 5, 5, 2, 20)] +
        [(20, 2, 1, 1, 5, 5, 2, 10), (18, 2, 1, 2, 10, 5, 2, 30), (21, 2, 2, 1, 35, 6, 4, 17), (9, 1, 2, 4, 21, 6, 3, 38), (16, 1, 4, 4, 62, 13, 8, 42), (25, 2, 1, 1, 7, 13, 2, 5), (76, 5, 5, 6, 17, 36, 10, 38), (7, 1, 1, 1, 7, 15, 2, 4), (24, 1, 1, 2, 5, 9, 2, 17), (25, 1, 1, 1, 8, 8, 2, 25)] +
        [(10, 2, 1, 2, 34, 10, 2, 22), (204, 24, 15, 10, 114, 58, 25, 286), (426, 15, 20, 34, 88, 169, 40, 304), (7, 1, 1, 2, 17, 7, 2, 5), (216, 22, 19, 17, 142, 63, 38, 358), (24, 4, 3, 6, 76, 12, 6, 40), (8, 1, 1, 2, 30, 8, 2, 30), (88, 4, 4, 3, 54, 26, 8, 31), (8, 3, 2, 4, 52, 17, 4, 28), (9, 4, 4, 3, 56, 34, 5, 22)] +
        [(8, 3, 2, 2, 28, 28, 4, 55), (19, 7, 5, 10, 25, 50, 10, 94), (58, 24, 15, 10, 114, 286, 25, 162), (8, 1, 1, 1, 4, 21, 2, 12), (28, 2, 5, 10, 58, 28, 7, 120), (7, 1, 1, 2, 25, 5, 2, 13), (20, 2, 5, 2, 32, 20, 7, 54), (88, 34, 20, 15, 426, 426, 40, 169), (14, 1, 2, 2, 18, 30, 3, 5), (62, 5, 5, 9, 106, 39, 10, 23)] +
        [(7, 1, 1, 1, 4, 19, 2, 11), (7, 1, 1, 2, 5, 5, 2, 17), (169, 15, 20, 34, 88, 426, 40, 426), (25, 1, 1, 2, 5, 25, 2, 10), (14, 1, 1, 1, 22, 7, 2, 7), (35, 14, 7, 9, 55, 70, 14, 55), (44, 2, 2, 3, 8, 17, 4, 28), (52, 4, 2, 3, 17, 28, 4, 8), (17, 2, 1, 1, 7, 5, 2, 7), (106, 11, 8, 6, 65, 30, 16, 160)] +
        [(5, 2, 1, 1, 17, 10, 2, 9), (31, 3, 4, 4, 88, 88, 8, 26), (21, 4, 2, 1, 6, 38, 3, 9), (19, 7, 5, 10, 41, 66, 10, 126), (8, 3, 2, 2, 44, 28, 4, 17), (18, 5, 5, 4, 95, 57, 10, 38), (134, 7, 7, 4, 37, 78, 14, 37), (18, 1, 2, 2, 18, 34, 3, 5), (34, 1, 2, 2, 18, 18, 3, 5), (77, 11, 8, 15, 142, 30, 16, 38)] +
        [(20, 2, 3, 2, 12, 52, 5, 30), (17, 6, 5, 5, 58, 38, 10, 98), (9, 2, 1, 1, 5, 28, 2, 14), (106, 9, 5, 5, 39, 23, 10, 106), (94, 5, 5, 6, 17, 36, 10, 56), (28, 2, 5, 10, 120, 28, 7, 58), (10, 2, 1, 1, 22, 10, 2, 14), (24, 5, 5, 9, 23, 47, 10, 91), (50, 4, 2, 3, 7, 26, 4, 16), (17, 2, 1, 1, 24, 5, 2, 9)] +
        [(7, 1, 1, 2, 24, 4, 2, 24), (4, 1, 1, 1, 12, 12, 2, 25), (25, 10, 5, 7, 19, 94, 10, 50), (63, 22, 19, 17, 142, 216, 38, 358), (82, 8, 11, 10, 122, 204, 21, 40), (157, 59, 39, 11, 377, 765, 78, 377), (21, 1, 1, 1, 4, 8, 2, 12), (76, 6, 3, 4, 12, 40, 6, 24), (8, 1, 1, 1, 16, 25, 2, 8), (5, 2, 1, 1, 7, 17, 2, 7)] +
        [(65, 6, 8, 11, 30, 160, 16, 106), (58, 6, 5, 5, 118, 17, 10, 58), (95, 4, 5, 5, 18, 38, 10, 57), (23, 9, 5, 5, 79, 47, 10, 39), (10, 2, 1, 2, 34, 10, 2, 34), (19, 2, 1, 1, 9, 5, 2, 9), (126, 10, 5, 7, 41, 66, 10, 19), (62, 4, 4, 1, 13, 42, 8, 16), (21, 1, 2, 2, 6, 39, 4, 21), (66, 10, 5, 7, 41, 126, 10, 19)] +
        [(6, 2, 2, 1, 35, 21, 4, 17), (37, 4, 7, 7, 78, 37, 14, 134), (8, 3, 2, 2, 28, 17, 4, 44), (27, 2, 1, 1, 5, 27, 2, 8), (17, 6, 5, 5, 76, 38, 10, 36), (130, 11, 5, 7, 41, 67, 10, 19), (72, 7, 7, 1, 25, 107, 14, 25), (10, 2, 1, 2, 5, 5, 2, 17), (42, 4, 2, 1, 10, 24, 4, 7), (58, 5, 5, 6, 17, 98, 10, 38)] +
        [(169, 15, 20, 34, 88, 242, 40, 426), (42, 4, 2, 1, 10, 42, 4, 7), (23, 9, 5, 5, 39, 47, 10, 79), (57, 5, 5, 4, 38, 18, 10, 95), (10, 2, 1, 1, 17, 5, 2, 25), (17, 1, 1, 2, 17, 32, 2, 5), (17, 3, 2, 4, 52, 8, 4, 52), (31, 3, 4, 4, 47, 77, 8, 15), (17, 3, 2, 4, 28, 8, 4, 52), (39, 5, 5, 9, 23, 62, 10, 106)] +
        [(4, 1, 1, 1, 21, 12, 2, 8), (10, 2, 1, 2, 35, 35, 2, 10), (60, 2, 3, 2, 60, 20, 5, 20), (23, 9, 5, 5, 39, 83, 10, 39), (24, 2, 1, 1, 24, 5, 2, 9), (25, 2, 1, 1, 5, 13, 2, 7), (8, 3, 2, 2, 44, 17, 4, 28), (52, 2, 3, 2, 12, 20, 5, 30), (5, 2, 1, 2, 31, 11, 2, 18), (204, 8, 11, 10, 40, 82, 21, 122)] +
        [(32, 1, 1, 2, 5, 17, 2, 17), (11, 1, 2, 2, 40, 11, 4, 23), (88, 3, 4, 4, 58, 31, 8, 26), (8, 3, 2, 2, 55, 28, 4, 28), (39, 1, 2, 2, 21, 21, 4, 6), (16, 6, 4, 9, 57, 35, 9, 110), (106, 5, 5, 9, 106, 39, 10, 23), (32, 1, 1, 2, 17, 17, 2, 5), (58, 6, 5, 5, 98, 17, 10, 38), (47, 5, 5, 9, 23, 24, 10, 91)] +
        [(52, 4, 2, 3, 17, 52, 4, 8), (66, 7, 5, 10, 41, 19, 10, 126), (39, 5, 5, 9, 83, 39, 10, 23), (5, 2, 1, 1, 9, 10, 2, 9), (57, 9, 4, 6, 35, 110, 9, 16), (8, 1, 1, 1, 25, 25, 2, 8), (24, 2, 1, 1, 4, 24, 2, 7), (57, 5, 5, 4, 95, 18, 10, 38), (7, 1, 1, 1, 15, 4, 2, 7), (38, 15, 8, 11, 77, 142, 16, 30)] +
        [(39, 5, 5, 9, 74, 106, 10, 23), (66, 10, 5, 7, 19, 126, 10, 41), (15, 1, 1, 1, 7, 7, 2, 4), (39, 5, 5, 9, 23, 39, 10, 47), (20, 1, 1, 1, 4, 20, 2, 7), (11, 1, 1, 1, 7, 4, 2, 19), (47, 4, 4, 3, 77, 15, 8, 31), (40, 10, 11, 8, 82, 122, 21, 204), (37, 2, 1, 2, 11, 24, 2, 11), (15, 1, 1, 1, 4, 7, 2, 7)] +
        [(18, 2, 1, 2, 18, 38, 2, 5), (5, 1, 1, 2, 14, 8, 2, 27), (286, 10, 15, 24, 204, 114, 25, 58), (10, 2, 1, 1, 25, 5, 2, 25), (5, 2, 2, 1, 14, 12, 3, 24), (16, 2, 3, 6, 68, 16, 5, 34), (22, 1, 1, 1, 7, 7, 2, 14), (57, 9, 4, 6, 16, 110, 9, 35), (17, 2, 3, 5, 45, 17, 6, 13), (30, 1, 1, 2, 10, 30, 2, 10)] +
        [(23, 9, 5, 5, 35, 79, 10, 35), (26, 4, 4, 3, 31, 88, 8, 88), (124, 14, 7, 2, 24, 66, 9, 24), (28, 3, 2, 2, 28, 8, 4, 55), (169, 15, 20, 34, 426, 426, 40, 88), (24, 2, 7, 14, 66, 24, 9, 124), (5, 2, 1, 1, 25, 10, 2, 17), (66, 10, 5, 7, 19, 151, 10, 66), (107, 7, 7, 1, 25, 72, 14, 25), (107, 7, 7, 1, 25, 107, 14, 25)] +
        [(48, 6, 3, 2, 16, 14, 5, 16), (5, 1, 1, 2, 13, 7, 2, 25), (10, 1, 2, 4, 42, 7, 4, 24), (5, 2, 1, 2, 5, 10, 2, 17), (114, 10, 15, 24, 204, 286, 25, 58), (21, 4, 2, 1, 9, 38, 3, 6), (31, 3, 4, 4, 15, 77, 8, 47), (91, 9, 5, 5, 47, 23, 10, 24), (142, 15, 8, 11, 30, 38, 16, 77), (10, 2, 1, 1, 25, 5, 2, 17)] +
        [(17, 2, 1, 1, 32, 5, 2, 17), (114, 10, 15, 24, 58, 162, 25, 286), (426, 34, 20, 15, 169, 88, 40, 426), (114, 10, 15, 24, 286, 286, 25, 58), (79, 9, 5, 5, 35, 23, 10, 24), (11, 2, 1, 2, 31, 5, 2, 18), (55, 9, 7, 14, 70, 55, 14, 35), (14, 1, 1, 2, 28, 5, 2, 9), (106, 9, 5, 5, 62, 23, 10, 39), (14, 2, 1, 1, 5, 33, 2, 14)] +
        [(41, 5, 7, 14, 171, 41, 14, 87), (38, 6, 5, 5, 36, 17, 10, 76), (13, 2, 1, 1, 4, 24, 2, 7), (8, 1, 1, 2, 30, 8, 2, 17), (31, 2, 1, 2, 5, 31, 2, 11), (18, 1, 2, 2, 5, 34, 3, 18), (18, 2, 1, 2, 30, 5, 2, 10), (79, 5, 5, 9, 23, 39, 10, 47), (12, 1, 1, 1, 4, 20, 2, 7), (26, 4, 4, 3, 31, 58, 8, 88)] +
        [(22, 3, 4, 4, 34, 56, 5, 9), (5, 2, 1, 1, 24, 17, 2, 9), (50, 7, 5, 10, 94, 19, 10, 25), (30, 2, 3, 2, 20, 12, 5, 52), (95, 4, 5, 5, 57, 38, 10, 18), (5, 2, 2, 1, 30, 18, 3, 14), (62, 6, 9, 8, 92, 154, 15, 30), (126, 6, 7, 8, 22, 50, 13, 76), (7, 1, 1, 2, 5, 7, 2, 17), (5, 1, 1, 2, 17, 7, 2, 5)] +
        [(7, 1, 1, 1, 23, 7, 2, 15), (40, 18, 9, 4, 96, 196, 13, 96), (37, 4, 7, 7, 99, 37, 14, 43), (5, 2, 1, 1, 9, 24, 2, 14), (23, 9, 5, 5, 39, 106, 10, 62), (41, 7, 5, 10, 85, 19, 10, 25), (31, 3, 4, 4, 58, 88, 8, 26), (31, 2, 1, 2, 11, 31, 2, 5), (5, 2, 1, 2, 18, 11, 2, 31), (134, 16, 27, 42, 354, 134, 43, 100)] +
        [(114, 10, 15, 24, 286, 162, 25, 58), (20, 2, 3, 2, 60, 60, 5, 20), (17, 3, 2, 2, 28, 8, 4, 44), (4, 1, 1, 1, 15, 7, 2, 7), (7, 1, 1, 1, 7, 15, 2, 7), (5, 1, 1, 2, 9, 14, 2, 28), (23, 1, 1, 1, 7, 23, 2, 7), (17, 6, 5, 5, 94, 56, 10, 36), (36, 6, 3, 4, 10, 70, 5, 22), (26, 4, 4, 3, 31, 88, 8, 54)] +
        [(7, 1, 1, 1, 15, 7, 2, 7), (76, 8, 7, 6, 50, 22, 13, 126), (5, 2, 2, 1, 18, 12, 3, 28), (35, 6, 4, 9, 110, 16, 9, 57), (56, 3, 4, 4, 34, 22, 5, 9), (20, 2, 1, 2, 20, 5, 2, 5), (44, 2, 2, 3, 28, 17, 4, 8), (36, 5, 5, 6, 56, 94, 10, 17), (5, 2, 1, 1, 14, 24, 2, 9), (66, 3, 3, 4, 11, 26, 8, 40)] +
        [(29, 2, 7, 14, 144, 29, 14, 81), (10, 2, 1, 1, 9, 5, 2, 9), (88, 3, 4, 4, 88, 31, 8, 26), (41, 7, 5, 11, 67, 19, 10, 130), (8, 1, 1, 1, 8, 25, 2, 25), (94, 10, 5, 7, 19, 25, 10, 50), (8, 3, 2, 2, 17, 28, 4, 44), (55, 2, 2, 3, 28, 28, 4, 8), (40, 10, 11, 8, 204, 122, 21, 82), (4, 1, 1, 1, 19, 11, 2, 7)] +
        [(100, 42, 27, 16, 134, 354, 43, 134), (14, 1, 1, 2, 10, 14, 2, 10), (35, 1, 2, 2, 21, 17, 4, 6), (28, 3, 2, 2, 17, 8, 4, 44), (5, 1, 1, 2, 20, 10, 2, 5), (5, 2, 1, 2, 5, 13, 2, 20), (14, 1, 1, 2, 24, 9, 2, 5), (54, 2, 3, 4, 36, 22, 5, 10), (45, 18, 9, 4, 106, 216, 18, 106), (26, 4, 2, 3, 7, 50, 4, 16)] +
        [(7, 1, 2, 4, 24, 10, 4, 42), (10, 2, 1, 2, 10, 5, 2, 5), (5, 2, 1, 1, 9, 10, 2, 17), (50, 6, 7, 8, 76, 126, 13, 22), (8, 1, 1, 2, 27, 5, 2, 27), (22, 8, 7, 6, 50, 76, 13, 126), (10, 2, 1, 2, 10, 22, 2, 10), (24, 1, 1, 2, 5, 9, 2, 24), (9, 1, 1, 2, 10, 9, 2, 5), (5, 2, 1, 1, 5, 20, 2, 10)] +
        [(50, 6, 7, 8, 22, 126, 13, 76), (304, 34, 20, 15, 426, 88, 40, 169), (38, 4, 2, 1, 9, 21, 3, 6), (28, 2, 2, 3, 17, 44, 4, 8), (88, 34, 20, 15, 169, 426, 40, 242), (11, 1, 2, 2, 23, 11, 4, 40), (39, 5, 5, 9, 23, 106, 10, 106), (7, 1, 1, 1, 15, 7, 2, 23), (35, 6, 4, 9, 57, 16, 9, 110), (9, 4, 4, 3, 22, 34, 5, 56)] +
        [(10, 2, 1, 1, 9, 5, 2, 17), (130, 15, 8, 11, 30, 38, 16, 65), (10, 2, 1, 2, 10, 10, 2, 22), (16, 2, 3, 6, 14, 16, 5, 48), (34, 2, 1, 2, 10, 22, 2, 10), (17, 2, 1, 1, 7, 5, 2, 5), (38, 4, 2, 1, 9, 38, 3, 6), (5, 1, 1, 2, 27, 8, 2, 27), (85, 10, 5, 7, 19, 25, 10, 41), (24, 2, 1, 2, 11, 37, 2, 11)] +
        [(5, 2, 1, 1, 25, 10, 2, 25), (67, 11, 5, 7, 19, 130, 10, 41), (9, 1, 2, 4, 38, 6, 3, 21), (47, 9, 5, 5, 39, 23, 10, 79), (35, 14, 7, 5, 41, 119, 14, 41), (54, 2, 5, 2, 20, 32, 7, 20), (41, 7, 5, 11, 130, 19, 10, 67), (4, 1, 1, 1, 8, 12, 2, 21), (8, 1, 1, 2, 27, 5, 2, 14), (21, 2, 2, 1, 39, 6, 4, 21)] +
        [(5, 2, 1, 2, 29, 10, 2, 17), (14, 1, 1, 1, 7, 7, 2, 22), (10, 4, 3, 2, 54, 36, 5, 22), (58, 5, 5, 6, 58, 118, 10, 17), (38, 2, 3, 2, 60, 20, 5, 20), (19, 7, 5, 10, 94, 50, 10, 25), (17, 6, 5, 5, 38, 58, 10, 98), (162, 10, 15, 24, 286, 114, 25, 58), (135, 53, 29, 33, 215, 275, 58, 215), (25, 1, 7, 7, 72, 25, 14, 107)] +
        [(37, 2, 1, 2, 11, 37, 2, 11), (10, 2, 1, 2, 5, 5, 2, 10), (39, 5, 5, 9, 23, 106, 10, 74), (27, 2, 1, 1, 7, 15, 2, 7), (20, 2, 3, 2, 38, 60, 5, 20), (10, 2, 1, 2, 22, 10, 2, 10), (42, 4, 2, 1, 7, 24, 4, 10), (41, 7, 5, 10, 126, 19, 10, 66), (4, 1, 1, 1, 12, 7, 2, 20), (62, 4, 4, 1, 16, 42, 8, 13)] +
        [(5, 2, 1, 2, 5, 17, 2, 10), (23, 9, 5, 5, 62, 106, 10, 39), (10, 2, 1, 2, 29, 5, 2, 29), (426, 34, 20, 15, 242, 88, 40, 169), (463, 53, 29, 33, 215, 135, 58, 215), (25, 1, 1, 2, 5, 17, 2, 10), (54, 3, 4, 4, 26, 31, 8, 88), (27, 4, 2, 1, 13, 54, 4, 13), (34, 1, 2, 2, 5, 18, 3, 18), (38, 5, 5, 6, 17, 98, 10, 58)] +
        [(14, 1, 1, 2, 33, 5, 2, 14), (30, 2, 1, 1, 8, 30, 2, 8), (20, 2, 1, 2, 5, 5, 2, 13), (10, 2, 1, 2, 10, 23, 2, 35), (24, 1, 1, 2, 24, 9, 2, 5), (22, 1, 1, 1, 22, 7, 2, 7), (56, 6, 5, 5, 36, 17, 10, 94), (58, 5, 5, 6, 17, 118, 10, 58), (304, 34, 20, 15, 169, 88, 40, 426), (29, 2, 1, 2, 5, 17, 2, 10)] +
        [(19, 1, 1, 1, 4, 7, 2, 11), (426, 34, 20, 15, 169, 88, 40, 242), (5, 2, 1, 1, 9, 17, 2, 24), (42, 4, 4, 1, 13, 62, 8, 16), (25, 1, 1, 2, 10, 25, 2, 5), (21, 2, 2, 1, 17, 6, 4, 35), (17, 2, 1, 1, 9, 5, 2, 24), (39, 5, 5, 9, 23, 79, 10, 47), (25, 10, 5, 7, 50, 94, 10, 19), (25, 1, 7, 7, 107, 25, 14, 72)] +
        [(32, 2, 1, 1, 18, 9, 2, 9), (91, 9, 5, 5, 24, 23, 10, 47), (126, 10, 5, 7, 66, 41, 10, 19), (18, 1, 2, 2, 12, 28, 3, 5), (22, 3, 4, 4, 9, 56, 5, 34), (14, 1, 1, 2, 5, 9, 2, 24), (21, 1, 2, 2, 21, 39, 4, 6), (15, 4, 4, 3, 31, 47, 8, 77), (7, 1, 1, 2, 13, 5, 2, 25), (10, 1, 1, 2, 5, 5, 2, 20)] +
        [(23, 2, 1, 2, 10, 10, 2, 35), (23, 9, 5, 5, 35, 79, 10, 24), (92, 8, 9, 6, 154, 30, 15, 62), (5, 2, 1, 2, 29, 10, 2, 29), (18, 1, 1, 2, 9, 9, 2, 32), (13, 5, 3, 2, 17, 45, 6, 17), (36, 4, 3, 2, 54, 10, 5, 22), (5, 1, 1, 2, 33, 14, 2, 14), (22, 2, 3, 4, 36, 54, 5, 10), (134, 16, 27, 42, 100, 134, 43, 354)] +
        [(144, 14, 7, 2, 29, 81, 14, 29), (52, 2, 3, 2, 30, 20, 5, 12), (18, 2, 1, 2, 5, 38, 2, 18), (35, 2, 1, 2, 10, 10, 2, 23), (32, 1, 2, 2, 14, 21, 4, 6), (4, 1, 1, 2, 24, 7, 2, 24), (7, 1, 1, 1, 7, 22, 2, 14), (24, 5, 5, 9, 79, 35, 10, 23), (6, 1, 2, 4, 21, 9, 3, 38), (76, 6, 3, 4, 24, 40, 6, 12)] +
        [(28, 3, 2, 2, 55, 8, 4, 28), (22, 8, 7, 6, 126, 76, 13, 50), (38, 15, 8, 11, 65, 130, 16, 30), (50, 4, 2, 3, 16, 26, 4, 7), (58, 24, 15, 10, 114, 204, 25, 286), (21, 1, 1, 1, 12, 8, 2, 4), (34, 2, 1, 2, 10, 34, 2, 10), (4, 1, 1, 1, 20, 7, 2, 12), (13, 1, 4, 4, 62, 16, 8, 62), (78, 7, 7, 4, 37, 134, 14, 37)] +
        [(160, 6, 8, 11, 30, 65, 16, 106), (47, 9, 9, 1, 87, 175, 18, 87), (20, 1, 1, 1, 7, 20, 2, 4), (10, 2, 1, 2, 22, 10, 2, 34), (5, 2, 2, 1, 34, 18, 3, 18), (216, 22, 19, 17, 358, 63, 38, 142), (4, 1, 1, 1, 7, 7, 2, 15), (36, 5, 5, 6, 38, 76, 10, 17), (12, 4, 3, 6, 40, 24, 6, 76), (24, 2, 1, 1, 7, 13, 2, 4)] +
        [(18, 2, 2, 1, 18, 5, 3, 34), (5, 1, 1, 2, 5, 7, 2, 17), (17, 2, 2, 3, 28, 44, 4, 8), (25, 10, 5, 7, 41, 85, 10, 19), (27, 2, 1, 1, 8, 27, 2, 5), (7, 1, 1, 1, 12, 4, 2, 20), (65, 11, 8, 15, 130, 30, 16, 38), (28, 4, 2, 3, 8, 52, 4, 17), (36, 6, 3, 4, 22, 70, 5, 10), (38, 4, 5, 5, 57, 95, 10, 18)] +
        [(21, 2, 2, 1, 21, 6, 4, 39), (17, 1, 1, 2, 10, 25, 2, 5), (7, 1, 1, 1, 7, 22, 2, 22), (35, 1, 2, 2, 6, 17, 4, 21), (62, 6, 9, 8, 30, 154, 15, 92), (6, 2, 2, 1, 21, 21, 4, 39), (94, 10, 5, 7, 50, 25, 10, 19), (151, 10, 5, 7, 19, 66, 10, 66), (119, 14, 7, 9, 55, 35, 14, 55), (67, 11, 5, 7, 41, 130, 10, 19)] +
        [(58, 24, 15, 10, 286, 286, 25, 114), (10, 2, 1, 2, 10, 35, 2, 35), (10, 1, 2, 4, 24, 7, 4, 42), (45, 5, 3, 2, 17, 13, 6, 17), (286, 24, 15, 10, 114, 58, 25, 286), (7, 1, 1, 1, 14, 22, 2, 7), (30, 11, 8, 15, 38, 65, 16, 130), (20, 2, 5, 2, 54, 20, 7, 32), (52, 4, 2, 3, 8, 52, 4, 17), (41, 5, 7, 14, 87, 41, 14, 171)] +
        [(44, 2, 2, 3, 17, 44, 4, 8), (35, 5, 5, 9, 79, 35, 10, 23), (10, 2, 1, 2, 23, 35, 2, 10), (426, 15, 20, 34, 426, 169, 40, 88), (26, 12, 9, 2, 66, 134, 11, 66), (64, 2, 5, 2, 20, 42, 7, 20), (5, 2, 1, 2, 5, 20, 2, 20), (286, 10, 15, 24, 58, 114, 25, 204), (21, 1, 2, 2, 6, 32, 4, 14), (50, 7, 5, 10, 25, 19, 10, 94)] +
        [(120, 10, 5, 2, 28, 58, 7, 28), (9, 1, 1, 2, 24, 24, 2, 5), (65, 11, 8, 15, 38, 30, 16, 130), (70, 6, 3, 4, 22, 36, 5, 10), (9, 1, 2, 4, 38, 6, 3, 38), (33, 2, 1, 1, 14, 14, 2, 5), (28, 1, 2, 2, 5, 18, 3, 12), (377, 11, 39, 59, 157, 377, 78, 765), (5, 2, 1, 1, 32, 17, 2, 17), (12, 2, 3, 2, 52, 30, 5, 20)] +
        [(28, 3, 2, 2, 44, 8, 4, 17), (17, 3, 2, 2, 44, 8, 4, 28), (19, 7, 5, 11, 130, 41, 10, 67), (87, 1, 9, 9, 175, 87, 18, 47), (118, 5, 5, 6, 58, 58, 10, 17), (15, 2, 1, 1, 7, 27, 2, 7), (47, 9, 5, 5, 79, 23, 10, 39), (35, 2, 1, 2, 10, 10, 2, 35), (5, 2, 2, 1, 18, 18, 3, 34), (58, 10, 5, 2, 28, 120, 7, 28)] +
        [(11, 2, 1, 2, 24, 11, 2, 37), (9, 1, 1, 2, 5, 24, 2, 24), (19, 7, 5, 10, 66, 66, 10, 151), (66, 7, 5, 10, 126, 19, 10, 41), (25, 10, 5, 7, 19, 85, 10, 41), (11, 2, 1, 2, 37, 11, 2, 37), (38, 15, 8, 11, 30, 130, 16, 65), (242, 15, 20, 34, 426, 169, 40, 88), (16, 1, 1, 1, 8, 8, 2, 25), (18, 2, 1, 2, 11, 31, 2, 5)] +
        [(17, 6, 5, 5, 36, 56, 10, 94), (17, 2, 1, 1, 8, 30, 2, 8), (34, 4, 4, 3, 56, 9, 5, 22), (7, 1, 1, 2, 24, 4, 2, 13), (12, 1, 1, 1, 4, 25, 2, 12), (19, 7, 5, 10, 25, 41, 10, 85), (30, 1, 1, 2, 10, 22, 2, 10), (58, 6, 5, 5, 38, 17, 10, 98), (88, 34, 20, 15, 169, 426, 40, 426), (26, 4, 4, 3, 88, 58, 8, 31)] +
        [(47, 4, 4, 3, 31, 15, 8, 77), (10, 4, 3, 2, 22, 36, 5, 54), (16, 6, 4, 9, 110, 35, 9, 57), (9, 1, 1, 2, 5, 9, 2, 19), (23, 1, 1, 1, 7, 15, 2, 7), (154, 6, 9, 8, 30, 62, 15, 92), (14, 1, 2, 2, 5, 30, 3, 18), (18, 1, 2, 2, 5, 28, 3, 12), (30, 2, 1, 2, 5, 10, 2, 18), (7, 1, 1, 2, 17, 5, 2, 5)] +
        [(5, 2, 2, 1, 24, 12, 3, 14), (426, 15, 20, 34, 304, 169, 40, 88), (28, 1, 2, 2, 12, 18, 3, 5), (7, 1, 1, 2, 15, 7, 2, 27), (58, 24, 15, 10, 162, 286, 25, 114), (39, 5, 5, 9, 23, 39, 10, 83), (18, 2, 1, 2, 18, 5, 2, 38), (55, 9, 7, 14, 35, 55, 14, 70), (19, 1, 1, 1, 11, 7, 2, 4), (14, 1, 2, 2, 5, 24, 3, 12)] +
        [(39, 5, 5, 9, 47, 79, 10, 23), (106, 5, 5, 9, 23, 39, 10, 106), (135, 53, 29, 33, 215, 463, 58, 215), (44, 2, 2, 3, 8, 44, 4, 17), (31, 3, 4, 4, 26, 88, 8, 58), (7, 1, 1, 1, 7, 7, 2, 7), (24, 2, 7, 14, 124, 24, 9, 124), (13, 2, 1, 2, 20, 5, 2, 5), (7, 1, 2, 4, 42, 10, 4, 24), (17, 6, 5, 5, 58, 58, 10, 118)] +
        [(5, 2, 1, 2, 5, 10, 2, 10), (5, 2, 1, 1, 17, 17, 2, 32), (25, 1, 1, 1, 12, 12, 2, 4), (38, 6, 5, 5, 76, 17, 10, 36), (7, 1, 1, 1, 11, 19, 2, 4), (204, 24, 15, 10, 286, 58, 25, 114), (14, 1, 1, 2, 14, 5, 2, 33), (20, 2, 1, 2, 13, 5, 2, 5), (14, 2, 1, 1, 14, 33, 2, 5), (126, 10, 5, 7, 19, 41, 10, 66)] +
        [(215, 33, 29, 53, 135, 215, 58, 275), (29, 2, 1, 2, 10, 17, 2, 5), (35, 5, 5, 9, 23, 24, 10, 79), (28, 2, 1, 1, 14, 9, 2, 5), (41, 10, 5, 7, 19, 126, 10, 66), (9, 1, 1, 2, 5, 17, 2, 10), (88, 4, 4, 3, 31, 26, 8, 54), (11, 1, 1, 1, 19, 4, 2, 7), (60, 2, 3, 2, 20, 20, 5, 38), (98, 5, 5, 6, 17, 58, 10, 38)] +
        [(30, 2, 3, 2, 52, 12, 5, 20), (12, 2, 3, 2, 20, 30, 5, 52), (31, 2, 1, 2, 5, 18, 2, 11), (4, 1, 1, 1, 7, 11, 2, 19), (5, 1, 1, 2, 27, 8, 2, 14), (77, 3, 4, 4, 15, 31, 8, 47), (426, 34, 20, 15, 426, 88, 40, 169), (6, 2, 2, 1, 28, 14, 4, 17), (17, 3, 2, 4, 52, 8, 4, 28), (10, 2, 1, 2, 5, 30, 2, 18)] +
        [(142, 15, 8, 11, 77, 38, 16, 30), (23, 9, 5, 5, 39, 74, 10, 106), (23, 2, 1, 2, 35, 10, 2, 10), (10, 2, 1, 2, 17, 5, 2, 29), (14, 2, 2, 1, 21, 6, 4, 32), (18, 2, 1, 2, 5, 31, 2, 11), (12, 1, 1, 1, 12, 4, 2, 25), (88, 3, 4, 4, 26, 31, 8, 58), (23, 9, 5, 5, 24, 79, 10, 35), (5, 1, 1, 2, 28, 14, 2, 9)] +
        [(35, 5, 5, 9, 23, 35, 10, 79), (17, 2, 3, 5, 13, 17, 6, 45), (76, 8, 7, 6, 126, 22, 13, 50), (7, 3, 2, 4, 50, 16, 4, 26), (23, 2, 2, 1, 11, 40, 4, 11), (7, 1, 1, 2, 27, 7, 2, 15), (106, 5, 5, 9, 74, 39, 10, 23), (24, 2, 7, 14, 124, 24, 9, 66), (8, 1, 1, 2, 17, 8, 2, 30), (10, 4, 3, 6, 70, 22, 5, 36)] +
        [(196, 18, 9, 4, 96, 40, 13, 96), (216, 18, 9, 4, 106, 45, 18, 106), (58, 24, 15, 10, 286, 204, 25, 114), (16, 1, 4, 4, 62, 13, 8, 62), (39, 1, 2, 2, 6, 21, 4, 21), (17, 6, 5, 5, 118, 58, 10, 58), (87, 14, 7, 5, 41, 171, 14, 41), (8, 3, 2, 4, 28, 17, 4, 52), (16, 3, 2, 4, 50, 7, 4, 26), (29, 2, 7, 14, 144, 29, 14, 144)] +
        [(9, 1, 1, 2, 5, 9, 2, 10), (35, 2, 1, 2, 23, 10, 2, 10), (62, 4, 4, 1, 13, 62, 8, 16), (54, 3, 4, 4, 88, 31, 8, 26), (12, 1, 1, 1, 12, 25, 2, 4), (98, 5, 5, 6, 58, 38, 10, 17), (23, 9, 5, 5, 24, 91, 10, 47), (79, 9, 5, 5, 24, 23, 10, 35), (37, 4, 7, 7, 134, 37, 14, 78), (24, 2, 1, 1, 14, 5, 2, 9)] +
        [(38, 2, 3, 2, 20, 20, 5, 60), (24, 1, 2, 2, 12, 14, 3, 5), (36, 4, 3, 2, 22, 10, 5, 54), (40, 6, 3, 4, 12, 76, 6, 24), (7, 1, 1, 1, 20, 4, 2, 20), (106, 11, 8, 6, 160, 30, 16, 65), (124, 14, 7, 2, 24, 124, 9, 24), (17, 1, 1, 2, 5, 25, 2, 10), (15, 1, 1, 1, 7, 23, 2, 7), (66, 2, 9, 12, 26, 66, 11, 134)] +
        [(5, 2, 1, 1, 24, 24, 2, 9), (42, 4, 4, 1, 16, 62, 8, 13), (7, 1, 1, 1, 7, 4, 2, 15), (8, 3, 2, 2, 44, 17, 4, 44), (88, 34, 20, 15, 242, 426, 40, 169), (154, 6, 9, 8, 92, 62, 15, 30), (25, 1, 1, 1, 16, 8, 2, 8), (24, 1, 1, 2, 17, 9, 2, 5), (20, 2, 3, 2, 20, 60, 5, 60), (41, 7, 5, 10, 25, 19, 10, 85)] +
        [(35, 2, 1, 2, 35, 10, 2, 10), (24, 5, 5, 9, 91, 47, 10, 23), (13, 2, 1, 1, 7, 25, 2, 5), (77, 11, 8, 15, 38, 30, 16, 142), (20, 1, 1, 1, 4, 12, 2, 7), (20, 2, 3, 2, 60, 38, 5, 20)] ,
}

def generate_all_info_from_primary_directions_only(log_dir = "/mnt/c/temp/", debugPrint=False): # Takes ~2 minutes.
    """ ### We keep this function anyway, even though its output is also hard-coded below this function so technically we no longer need it. ###
    Given lists of only primary directions, we recover for each of them the vertex that it finds and the optimum any STT achieves for it.
    This information is found when we 'enrich' the vertices, but was not saved initially.

    Because many primary directions result in the same vertex, and because vertices have a long representation
    (XZD variables, while a direction has only D "variables"), we keep a list of the vertices and for each direction just
    note its index in the corresponding list. """
    
    FULL_INFO_DICT,VERTEX_MAPPER = {},{}
    for k in PRIMARY_DIRECTIONS:
        if debugPrint: print (k,len(PRIMARY_DIRECTIONS[k]))
        searchTreeUtilities = SearchTreeUtilities(ALL_SMALL_GRAPHS[k[0]][k[1]])
        FULL_INFO_DICT[k],VERTEX_MAPPER[k] = [],[]
        
        # The LP to solve is always the same, so we compute the constraints once in advance.
        dict_ids_to_var_number = searchTreeUtilities.dict_ids_to_var_number
        inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities, modes_vanilla)
        assert len(equalities) == 0
        inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.
    
        for direction in PRIMARY_DIRECTIONS[k]:
            stt = searchTreeUtilities.find_best_search_tree(direction)
            lpvalue = scalar_product(stt,direction)
            assert int(lpvalue)==lpvalue # Integer since the primary directions are integer.

            objective_vector_of_LP = [0] * len(searchTreeUtilities.dict_ids_to_var_number)
            for i in range(1,searchTreeUtilities.n+1):
                objective_vector_of_LP[dict_ids_to_var_number[i] - 1] = direction[i-1] # Put it in the coordinates that corresponds to the depth vector D.
            result_as_dict = solve_LP(objective_vector_of_LP,inequalities_LP)
            vertex = clean_vector([result_as_dict[i] for i in result_as_dict])

            if vertex not in VERTEX_MAPPER[k]: VERTEX_MAPPER[k] += [vertex]
            idx = VERTEX_MAPPER[k].index(vertex)
            FULL_INFO_DICT[k] += [(idx,direction,lpvalue,idx)] # put idx twice temporarily, the first appearance is for sorting purposes.
        FULL_INFO_DICT[k] = sorted(FULL_INFO_DICT[k])
        FULL_INFO_DICT[k] = [i[1:] for i in FULL_INFO_DICT[k]] # remove the first (duplicate) element from each tuple.

    f = open(log_dir + os.sep + "PRIMARY_DIRECTIONS_FULL_INFO.txt",'w')
    f.write("PRIMARY_DIRECTIONS_FULL_INFO = " + str(FULL_INFO_DICT).replace("), (","),\n\t\t("))
    f.close()
    f = open(log_dir + os.sep + "MAPPER_INDEX_TO_FULL_VERTEX.txt",'w')
    f.write("MAPPER_INDEX_TO_FULL_VERTEX = " + str(VERTEX_MAPPER))
    f.close()
    print ("done",int(time.time()-start))
    

# 'PRIMARY_DIRECTIONS_FULL_INFO' maps from a topology's name to a list of triplets.
# Each triplet is composed of: (primary direction, value of best STT in this direction, index of the non-integer vertex that the LP finds).
# The index points to 'MAPPER_INDEX_TO_FULL_VERTEX'. We use an indexing for a compact representation, because many primary directions result in the same vertex.
PRIMARY_DIRECTIONS_FULL_INFO = {
	(7,3):  [((14, 6, 0, 10, 32, 5, 7), 95, 0), ((16, 6, 0, 11, 34, 4, 8), 100, 0), ((18, 6, 0, 10, 36, 5, 7), 103, 0), ((21, 6, 0, 11, 39, 4, 8), 110, 0), ((14, 6, 0, 5, 7, 10, 32), 95, 1), ((16, 6, 0, 4, 8, 11, 34), 100, 1), ((18, 6, 0, 5, 7, 10, 36), 103, 1), ((21, 6, 0, 4, 8, 11, 39), 110, 1), ((3, 2, 0, 2, 3, 3, 10), 30, 2), ((5, 4, 0, 3, 6, 5, 18), 53, 2), ((5, 4, 0, 4, 9, 7, 22), 66, 2), ((6, 3, 0, 4, 5, 5, 18), 53, 2), ((9, 4, 0, 4, 5, 7, 22), 66, 2), ((10, 3, 0, 2, 3, 2, 3), 30, 3), ((18, 5, 0, 3, 6, 4, 5), 53, 3), ((18, 5, 0, 4, 5, 3, 6), 53, 3), ((22, 7, 0, 4, 9, 4, 5), 66, 3), ((3, 2, 0, 3, 10, 2, 3), 30, 4), ((5, 4, 0, 5, 18, 3, 6), 53, 4), ((5, 4, 0, 7, 22, 4, 9), 66, 4), ((6, 3, 0, 5, 18, 4, 5), 53, 4), ((9, 4, 0, 7, 22, 4, 5), 66, 4), ((22, 7, 0, 4, 5, 4, 9), 66, 5), ((32, 10, 0, 5, 7, 6, 14), 95, 5), ((34, 11, 0, 4, 8, 6, 16), 100, 5), ((36, 10, 0, 5, 7, 6, 18), 103, 5), ((39, 11, 0, 4, 8, 6, 21), 110, 5), ((32, 10, 0, 6, 14, 5, 7), 95, 6), ((34, 11, 0, 6, 16, 4, 8), 100, 6), ((36, 10, 0, 6, 18, 5, 7), 103, 6), ((39, 11, 0, 6, 21, 4, 8), 110, 6), ((7, 5, 0, 10, 32, 6, 14), 95, 7), ((7, 5, 0, 10, 36, 6, 18), 103, 7), ((8, 4, 0, 11, 34, 6, 16), 100, 7), ((8, 4, 0, 11, 39, 6, 21), 110, 7), ((7, 5, 0, 6, 14, 10, 32), 95, 8), ((7, 5, 0, 6, 18, 10, 36), 103, 8), ((8, 4, 0, 6, 16, 11, 34), 100, 8), ((8, 4, 0, 6, 21, 11, 39), 110, 8)],
	(8,4):  [((22, 7, 0, 4, 0, 5, 4, 9), 66, 0), ((32, 10, 0, 5, 0, 7, 6, 14), 95, 0), ((34, 11, 0, 4, 0, 8, 6, 16), 100, 0), ((36, 10, 0, 5, 0, 7, 6, 18), 103, 0), ((39, 11, 0, 4, 0, 8, 6, 21), 110, 0), ((3, 2, 0, 3, 5, 5, 2, 3), 35, 1), ((3, 2, 0, 3, 5, 13, 2, 3), 43, 1), ((5, 4, 0, 5, 9, 9, 3, 6), 62, 1), ((5, 4, 0, 5, 9, 23, 3, 6), 76, 1), ((5, 4, 0, 7, 11, 11, 4, 9), 77, 1), ((5, 4, 0, 7, 11, 29, 4, 9), 95, 1), ((6, 3, 0, 5, 8, 13, 3, 9), 71, 1), ((6, 3, 0, 5, 8, 21, 3, 9), 79, 1), ((6, 3, 0, 5, 9, 9, 4, 5), 62, 1), ((6, 3, 0, 5, 9, 23, 4, 5), 76, 1), ((7, 5, 0, 6, 11, 17, 4, 12), 94, 1), ((7, 5, 0, 6, 11, 28, 4, 12), 105, 1), ((8, 5, 0, 7, 12, 19, 5, 13), 105, 1), ((8, 5, 0, 7, 12, 31, 5, 13), 117, 1), ((9, 3, 0, 5, 8, 13, 3, 6), 71, 1), ((9, 4, 0, 7, 11, 11, 4, 5), 77, 1), ((9, 5, 0, 6, 11, 17, 5, 9), 95, 1), ((9, 5, 0, 6, 11, 28, 5, 9), 106, 1), ((12, 4, 0, 6, 11, 17, 5, 7), 94, 1), ((12, 4, 0, 6, 11, 28, 5, 7), 105, 1), ((13, 5, 0, 7, 12, 19, 5, 8), 105, 1), ((13, 5, 0, 7, 12, 31, 5, 8), 117, 1), ((15, 9, 0, 10, 19, 29, 8, 16), 162, 1), ((15, 9, 0, 10, 19, 48, 8, 16), 181, 1), ((16, 8, 0, 10, 19, 29, 9, 15), 162, 1), ((16, 8, 0, 10, 19, 48, 9, 15), 181, 1), ((7, 5, 0, 10, 32, 0, 6, 14), 95, 2), ((7, 5, 0, 10, 36, 0, 6, 18), 103, 2), ((8, 4, 0, 11, 34, 0, 6, 16), 100, 2), ((8, 4, 0, 11, 39, 0, 6, 21), 110, 2), ((32, 10, 0, 6, 0, 14, 5, 7), 95, 3), ((34, 11, 0, 6, 0, 16, 4, 8), 100, 3), ((36, 10, 0, 6, 0, 18, 5, 7), 103, 3), ((39, 11, 0, 6, 0, 21, 4, 8), 110, 3), ((10, 3, 0, 2, 3, 0, 2, 3), 30, 4), ((18, 5, 0, 3, 6, 0, 4, 5), 53, 4), ((18, 5, 0, 4, 5, 0, 3, 6), 53, 4), ((22, 7, 0, 4, 9, 0, 4, 5), 66, 4), ((22, 7, 0, 0, 4, 5, 4, 9), 66, 5), ((2, 1, 0, 2, 4, 6, 2, 6), 34, 6), ((2, 1, 0, 2, 4, 11, 2, 6), 39, 6), ((4, 2, 0, 4, 7, 10, 3, 8), 57, 6), ((4, 2, 0, 4, 7, 11, 4, 10), 63, 6), ((4, 2, 0, 4, 7, 18, 3, 8), 65, 6), ((4, 2, 0, 4, 7, 20, 4, 10), 72, 6), ((5, 3, 0, 6, 10, 30, 6, 14), 103, 6), ((6, 3, 0, 5, 9, 14, 3, 11), 76, 6), ((6, 3, 0, 5, 9, 23, 3, 11), 85, 6), ((6, 3, 0, 6, 13, 39, 8, 22), 133, 6), ((7, 5, 0, 8, 16, 50, 10, 28), 171, 6), ((7, 5, 0, 10, 16, 16, 6, 14), 111, 6), ((7, 5, 0, 10, 16, 42, 6, 14), 137, 6), ((7, 5, 0, 10, 18, 46, 6, 18), 149, 6), ((8, 4, 0, 8, 14, 42, 9, 21), 149, 6), ((8, 4, 0, 8, 15, 21, 6, 18), 119, 6), ((8, 4, 0, 8, 15, 38, 6, 18), 136, 6), ((8, 4, 0, 11, 17, 17, 6, 16), 117, 6), ((8, 4, 0, 11, 17, 45, 6, 16), 145, 6), ((10, 5, 0, 9, 16, 25, 7, 19), 137, 6), ((10, 5, 0, 9, 16, 41, 7, 19), 153, 6), ((10, 5, 0, 9, 17, 26, 7, 21), 142, 6), ((10, 5, 0, 9, 17, 43, 7, 21), 159, 6), ((11, 4, 0, 10, 17, 52, 11, 26), 183, 6), ((16, 8, 0, 22, 39, 39, 12, 42), 259, 6), ((16, 8, 0, 22, 39, 100, 12, 42), 320, 6), ((19, 11, 0, 20, 34, 104, 22, 52), 369, 6), ((42, 18, 6, 50, 83, 133, 42, 108), 719, 6), ((42, 18, 6, 50, 83, 216, 42, 108), 802, 6), ((42, 18, 6, 50, 87, 137, 42, 116), 739, 6), ((42, 18, 6, 50, 87, 224, 42, 116), 826, 6), ((46, 22, 2, 46, 81, 127, 38, 100), 693, 6), ((46, 22, 2, 46, 81, 208, 38, 100), 774, 6), ((46, 22, 2, 46, 89, 135, 38, 116), 733, 6), ((46, 22, 2, 46, 89, 224, 38, 116), 822, 6), ((6, 2, 0, 2, 4, 6, 1, 2), 34, 7), ((6, 2, 0, 2, 4, 11, 1, 2), 39, 7), ((8, 3, 0, 4, 7, 10, 2, 4), 57, 7), ((9, 3, 0, 5, 8, 21, 3, 6), 79, 7), ((9, 4, 0, 7, 11, 29, 4, 5), 95, 7), ((10, 4, 0, 4, 7, 11, 2, 4), 63, 7), ((10, 4, 0, 4, 7, 20, 2, 4), 72, 7), ((11, 3, 0, 5, 9, 14, 3, 6), 76, 7), ((11, 3, 0, 5, 9, 23, 3, 6), 85, 7), ((14, 6, 0, 6, 10, 30, 3, 5), 103, 7), ((14, 6, 0, 10, 16, 16, 5, 7), 111, 7), ((14, 6, 0, 10, 16, 42, 5, 7), 137, 7), ((16, 6, 0, 11, 17, 17, 4, 8), 117, 7), ((16, 6, 0, 11, 17, 45, 4, 8), 145, 7), ((18, 6, 0, 8, 15, 21, 4, 8), 119, 7), ((18, 6, 0, 8, 15, 38, 4, 8), 136, 7), ((18, 6, 0, 10, 18, 18, 5, 7), 121, 7), ((18, 6, 0, 10, 18, 46, 5, 7), 149, 7), ((19, 7, 0, 9, 16, 25, 5, 10), 137, 7), ((19, 7, 0, 9, 16, 41, 5, 10), 153, 7), ((21, 7, 0, 9, 17, 26, 5, 10), 142, 7), ((21, 9, 0, 8, 14, 42, 4, 8), 149, 7), ((22, 8, 0, 6, 13, 39, 3, 6), 133, 7), ((26, 11, 0, 10, 17, 52, 4, 11), 183, 7), ((28, 10, 0, 8, 16, 50, 5, 7), 171, 7), ((38, 18, 0, 22, 34, 102, 11, 13), 323, 7), ((42, 12, 0, 22, 39, 39, 8, 16), 259, 7), ((42, 12, 0, 22, 39, 100, 8, 16), 320, 7), ((52, 22, 0, 20, 34, 104, 11, 19), 369, 7), ((100, 38, 2, 46, 81, 127, 22, 46), 693, 7), ((100, 38, 2, 46, 81, 208, 22, 46), 774, 7), ((108, 42, 6, 50, 83, 133, 18, 42), 719, 7), ((108, 42, 6, 50, 83, 216, 18, 42), 802, 7), ((116, 38, 2, 46, 89, 135, 22, 46), 733, 7), ((116, 38, 2, 46, 89, 224, 22, 46), 822, 7), ((116, 42, 6, 50, 87, 137, 18, 42), 739, 7), ((116, 42, 6, 50, 87, 224, 18, 42), 826, 7), ((5, 4, 0, 3, 3, 3, 5, 18), 56, 8), ((6, 4, 0, 4, 3, 3, 6, 20), 63, 8), ((10, 8, 0, 8, 9, 9, 14, 44), 141, 8), ((12, 6, 0, 8, 5, 5, 10, 36), 111, 8), ((18, 8, 0, 8, 5, 5, 14, 44), 137, 8), ((32, 10, 0, 0, 5, 7, 6, 14), 95, 9), ((34, 11, 0, 0, 4, 8, 6, 16), 100, 9), ((36, 10, 0, 0, 5, 7, 6, 18), 103, 9), ((39, 11, 0, 0, 4, 8, 6, 21), 110, 9), ((22, 7, 0, 4, 5, 0, 4, 9), 66, 10), ((32, 10, 0, 5, 7, 0, 6, 14), 95, 10), ((34, 11, 0, 4, 8, 0, 6, 16), 100, 10), ((36, 10, 0, 5, 7, 0, 6, 18), 103, 10), ((39, 11, 0, 4, 8, 0, 6, 21), 110, 10), ((9, 7, 0, 6, 6, 32, 7, 9), 108, 11), ((10, 3, 0, 2, 0, 3, 2, 3), 30, 12), ((18, 5, 0, 3, 0, 6, 4, 5), 53, 12), ((18, 5, 0, 4, 0, 5, 3, 6), 53, 12), ((22, 7, 0, 4, 0, 9, 4, 5), 66, 12), ((7, 5, 0, 10, 0, 32, 6, 14), 95, 13), ((7, 5, 0, 10, 0, 36, 6, 18), 103, 13), ((8, 4, 0, 11, 0, 34, 6, 16), 100, 13), ((8, 4, 0, 11, 0, 39, 6, 21), 110, 13), ((32, 10, 0, 0, 6, 14, 5, 7), 95, 14), ((34, 11, 0, 0, 6, 16, 4, 8), 100, 14), ((36, 10, 0, 0, 6, 18, 5, 7), 103, 14), ((39, 11, 0, 0, 6, 21, 4, 8), 110, 14), ((34, 11, 0, 4, 4, 4, 6, 16), 104, 15), ((39, 11, 0, 4, 4, 4, 6, 21), 114, 15), ((44, 14, 0, 8, 5, 5, 8, 18), 137, 15), ((64, 20, 0, 10, 7, 7, 12, 28), 197, 15), ((72, 20, 0, 10, 7, 7, 12, 36), 213, 15), ((9, 4, 0, 7, 22, 51, 4, 5), 117, 16), ((14, 6, 0, 10, 32, 74, 5, 7), 169, 16), ((16, 6, 0, 11, 34, 79, 4, 8), 179, 16), ((18, 6, 0, 10, 36, 82, 5, 7), 185, 16), ((21, 6, 0, 11, 39, 89, 4, 8), 199, 16), ((9, 4, 0, 0, 4, 5, 7, 22), 66, 17), ((10, 4, 0, 2, 2, 4, 7, 22), 68, 18), ((13, 4, 0, 2, 2, 4, 7, 25), 74, 18), ((28, 10, 0, 4, 4, 12, 19, 58), 176, 18), ((35, 15, 0, 9, 7, 14, 25, 80), 248, 18), ((37, 10, 0, 4, 4, 12, 19, 67), 194, 18), ((45, 15, 0, 9, 7, 14, 25, 90), 268, 18), ((18, 5, 0, 3, 3, 3, 4, 5), 56, 19), ((20, 6, 0, 4, 3, 3, 4, 6), 63, 19), ((36, 10, 0, 8, 5, 5, 6, 12), 111, 19), ((44, 14, 0, 8, 9, 9, 8, 10), 141, 19), ((14, 6, 0, 0, 10, 32, 5, 7), 95, 20), ((16, 6, 0, 0, 11, 34, 4, 8), 100, 20), ((18, 6, 0, 0, 10, 36, 5, 7), 103, 20), ((21, 6, 0, 0, 11, 39, 4, 8), 110, 20), ((16, 6, 0, 4, 4, 4, 11, 34), 104, 21), ((21, 6, 0, 4, 4, 4, 11, 39), 114, 21), ((28, 12, 0, 10, 7, 7, 20, 64), 197, 21), ((36, 12, 0, 10, 7, 7, 20, 72), 213, 21), ((14, 6, 0, 5, 7, 0, 10, 32), 95, 22), ((16, 6, 0, 4, 8, 0, 11, 34), 100, 22), ((18, 6, 0, 5, 7, 0, 10, 36), 103, 22), ((21, 6, 0, 4, 8, 0, 11, 39), 110, 22), ((14, 6, 0, 5, 0, 7, 10, 32), 95, 23), ((16, 6, 0, 4, 0, 8, 11, 34), 100, 23), ((18, 6, 0, 5, 0, 7, 10, 36), 103, 23), ((21, 6, 0, 4, 0, 8, 11, 39), 110, 23), ((3, 2, 0, 2, 0, 3, 3, 10), 30, 24), ((5, 4, 0, 3, 0, 6, 5, 18), 53, 24), ((5, 4, 0, 4, 0, 9, 7, 22), 66, 24), ((6, 3, 0, 4, 0, 5, 5, 18), 53, 24), ((9, 4, 0, 4, 0, 5, 7, 22), 66, 24), ((22, 7, 0, 2, 2, 4, 4, 10), 68, 25), ((22, 7, 0, 3, 2, 4, 4, 9), 69, 25), ((25, 7, 0, 2, 2, 4, 4, 13), 74, 25), ((58, 19, 0, 4, 4, 12, 10, 28), 176, 25), ((67, 19, 0, 4, 4, 12, 10, 37), 194, 25), ((80, 25, 0, 9, 7, 14, 15, 35), 248, 25), ((90, 25, 0, 9, 7, 14, 15, 45), 268, 25), ((32, 10, 0, 4, 5, 9, 6, 8), 103, 26), ((54, 16, 0, 6, 9, 15, 11, 13), 172, 26), ((154, 50, 0, 18, 20, 58, 27, 31), 491, 26), ((4, 2, 0, 2, 3, 5, 5, 16), 51, 27), ((5, 4, 0, 6, 9, 15, 8, 30), 110, 27), ((7, 5, 0, 6, 7, 7, 10, 32), 102, 27), ((7, 5, 0, 6, 9, 9, 10, 36), 112, 27), ((8, 4, 0, 4, 7, 11, 10, 34), 107, 27), ((8, 4, 0, 6, 8, 8, 11, 34), 108, 27), ((10, 8, 0, 12, 13, 25, 16, 50), 195, 27), ((11, 7, 0, 6, 8, 14, 14, 46), 147, 27), ((11, 7, 0, 6, 9, 15, 14, 48), 152, 27), ((16, 8, 0, 12, 21, 21, 22, 78), 241, 27), ((3, 2, 0, 2, 3, 0, 3, 10), 30, 28), ((5, 4, 0, 3, 6, 0, 5, 18), 53, 28), ((5, 4, 0, 4, 9, 0, 7, 22), 66, 28), ((6, 3, 0, 4, 5, 0, 5, 18), 53, 28), ((9, 4, 0, 4, 5, 0, 7, 22), 66, 28), ((16, 5, 0, 2, 3, 5, 2, 4), 51, 29), ((30, 8, 0, 6, 9, 15, 4, 5), 110, 29), ((32, 10, 0, 6, 7, 7, 5, 7), 102, 29), ((34, 10, 0, 4, 7, 11, 4, 8), 107, 29), ((34, 11, 0, 6, 8, 8, 4, 8), 108, 29), ((36, 10, 0, 6, 9, 9, 5, 7), 112, 29), ((46, 14, 0, 6, 8, 14, 7, 11), 147, 29), ((48, 14, 0, 6, 9, 15, 7, 11), 152, 29), ((78, 22, 0, 12, 21, 21, 8, 16), 241, 29), ((19, 17, 0, 12, 18, 48, 34, 114), 355, 30), ((19, 17, 0, 12, 18, 66, 34, 132), 391, 30), ((23, 19, 0, 14, 16, 46, 38, 118), 375, 30), ((6, 3, 0, 3, 2, 4, 5, 18), 56, 31), ((7, 5, 0, 3, 3, 6, 7, 24), 76, 31), ((7, 6, 0, 4, 4, 13, 11, 34), 108, 31), ((8, 7, 0, 3, 3, 9, 8, 30), 92, 31), ((9, 4, 0, 3, 2, 4, 7, 22), 69, 31), ((13, 9, 0, 6, 6, 12, 14, 46), 147, 31), ((15, 10, 0, 7, 6, 12, 15, 50), 159, 31), ((34, 32, 1, 21, 22, 66, 58, 176), 563, 31), ((35, 31, 2, 20, 22, 44, 50, 154), 499, 31), ((7, 5, 0, 6, 0, 14, 10, 32), 95, 32), ((7, 5, 0, 6, 0, 18, 10, 36), 103, 32), ((8, 4, 0, 6, 0, 16, 11, 34), 100, 32), ((8, 4, 0, 6, 0, 21, 11, 39), 110, 32), ((3, 2, 0, 0, 2, 3, 3, 10), 30, 33), ((5, 4, 0, 0, 3, 6, 5, 18), 53, 33), ((5, 4, 0, 0, 4, 9, 7, 22), 66, 33), ((14, 6, 0, 0, 5, 7, 10, 32), 95, 34), ((16, 6, 0, 0, 4, 8, 11, 34), 100, 34), ((18, 6, 0, 0, 5, 7, 10, 36), 103, 34), ((21, 6, 0, 0, 4, 8, 11, 39), 110, 34), ((22, 8, 0, 6, 12, 18, 4, 5), 111, 35), ((30, 8, 0, 6, 12, 18, 4, 5), 119, 35), ((34, 16, 0, 12, 13, 25, 8, 10), 179, 35), ((34, 16, 0, 12, 19, 31, 8, 10), 197, 35), ((50, 16, 0, 12, 13, 25, 8, 10), 195, 35), ((5, 4, 0, 3, 3, 10, 8, 25), 79, 36), ((5, 4, 0, 3, 3, 15, 8, 30), 89, 36), ((20, 18, 1, 14, 15, 45, 37, 113), 360, 36), ((18, 5, 0, 3, 2, 4, 3, 6), 56, 37), ((24, 7, 0, 3, 3, 6, 5, 7), 76, 37), ((30, 8, 0, 3, 3, 9, 7, 8), 92, 37), ((34, 11, 0, 4, 4, 13, 6, 7), 108, 37), ((46, 14, 0, 6, 6, 12, 9, 13), 147, 37), ((50, 15, 0, 7, 6, 12, 10, 15), 159, 37), ((154, 50, 2, 20, 22, 44, 31, 35), 499, 37), ((176, 58, 1, 21, 22, 66, 32, 34), 563, 37), ((14, 6, 0, 10, 32, 0, 5, 7), 95, 38), ((16, 6, 0, 11, 34, 0, 4, 8), 100, 38), ((18, 6, 0, 10, 36, 0, 5, 7), 103, 38), ((21, 6, 0, 11, 39, 0, 4, 8), 110, 38), ((5, 4, 0, 6, 12, 18, 8, 22), 111, 39), ((5, 4, 0, 6, 12, 18, 8, 30), 119, 39), ((10, 8, 0, 12, 13, 25, 16, 34), 179, 39), ((10, 8, 0, 12, 19, 31, 16, 34), 197, 39), ((10, 3, 0, 2, 3, 18, 2, 3), 53, 40), ((18, 5, 0, 3, 6, 32, 4, 5), 94, 40), ((18, 5, 0, 4, 5, 32, 3, 6), 94, 40), ((22, 7, 0, 4, 5, 42, 4, 9), 117, 40), ((22, 7, 0, 4, 9, 38, 4, 5), 117, 40), ((19, 6, 0, 4, 9, 32, 3, 4), 103, 41), ((32, 10, 0, 6, 14, 54, 5, 7), 169, 41), ((33, 10, 0, 6, 15, 55, 5, 7), 173, 41), ((34, 11, 0, 6, 16, 57, 4, 8), 179, 41), ((36, 10, 0, 6, 18, 64, 5, 7), 185, 41), ((39, 11, 0, 6, 21, 71, 4, 8), 199, 41), ((43, 14, 0, 8, 21, 72, 5, 10), 229, 41), ((69, 22, 0, 12, 33, 115, 8, 16), 362, 41), ((3, 2, 0, 3, 0, 10, 2, 3), 30, 42), ((5, 4, 0, 5, 0, 18, 3, 6), 53, 42), ((5, 4, 0, 7, 0, 22, 4, 9), 66, 42), ((6, 3, 0, 5, 0, 18, 4, 5), 53, 42), ((9, 4, 0, 7, 0, 22, 4, 5), 66, 42), ((8, 6, 0, 4, 5, 9, 10, 32), 103, 43), ((13, 11, 0, 6, 9, 15, 16, 54), 172, 43), ((31, 27, 0, 18, 20, 58, 50, 154), 491, 43), ((3, 2, 0, 3, 10, 0, 2, 3), 30, 44), ((5, 4, 0, 5, 18, 0, 3, 6), 53, 44), ((5, 4, 0, 7, 22, 0, 4, 9), 66, 44), ((6, 3, 0, 5, 18, 0, 4, 5), 53, 44), ((9, 4, 0, 7, 22, 0, 4, 5), 66, 44), ((4, 3, 0, 4, 9, 32, 6, 19), 103, 45), ((7, 5, 0, 6, 14, 54, 10, 32), 169, 45), ((7, 5, 0, 6, 15, 55, 10, 33), 173, 45), ((7, 5, 0, 6, 18, 64, 10, 36), 185, 45), ((8, 4, 0, 6, 16, 57, 11, 34), 179, 45), ((8, 4, 0, 6, 21, 71, 11, 39), 199, 45), ((10, 5, 0, 8, 21, 72, 14, 43), 229, 45), ((16, 8, 0, 12, 33, 115, 22, 69), 362, 45), ((14, 6, 0, 5, 7, 62, 10, 32), 169, 46), ((16, 6, 0, 4, 8, 67, 11, 34), 179, 46), ((18, 6, 0, 5, 7, 70, 10, 36), 185, 46), ((21, 6, 0, 4, 8, 77, 11, 39), 199, 46), ((3, 2, 0, 0, 3, 10, 2, 3), 30, 47), ((5, 4, 0, 0, 5, 18, 3, 6), 53, 47), ((5, 4, 0, 0, 7, 22, 4, 9), 66, 47), ((6, 3, 0, 0, 5, 18, 4, 5), 53, 47), ((9, 4, 0, 0, 7, 22, 4, 5), 66, 47), ((7, 5, 0, 0, 10, 32, 6, 14), 95, 48), ((7, 5, 0, 0, 10, 36, 6, 18), 103, 48), ((8, 4, 0, 0, 11, 34, 6, 16), 100, 48), ((8, 4, 0, 0, 11, 39, 6, 21), 110, 48), ((25, 8, 0, 3, 3, 10, 4, 5), 79, 49), ((30, 8, 0, 3, 3, 15, 4, 5), 89, 49), ((113, 37, 1, 14, 15, 45, 18, 20), 360, 49), ((114, 34, 0, 12, 18, 48, 17, 19), 355, 50), ((118, 38, 0, 14, 16, 46, 19, 23), 375, 50), ((132, 34, 0, 12, 18, 66, 17, 19), 391, 50), ((10, 3, 0, 0, 2, 3, 2, 3), 30, 51), ((18, 5, 0, 0, 3, 6, 4, 5), 53, 51), ((18, 5, 0, 0, 4, 5, 3, 6), 53, 51), ((22, 7, 0, 0, 4, 9, 4, 5), 66, 51), ((7, 5, 0, 6, 14, 0, 10, 32), 95, 52), ((7, 5, 0, 6, 18, 0, 10, 36), 103, 52), ((8, 4, 0, 6, 16, 0, 11, 34), 100, 52), ((8, 4, 0, 6, 21, 0, 11, 39), 110, 52), ((7, 5, 0, 10, 32, 74, 6, 14), 169, 53), ((7, 5, 0, 10, 36, 82, 6, 18), 185, 53), ((8, 4, 0, 11, 34, 79, 6, 16), 179, 53), ((8, 4, 0, 11, 39, 89, 6, 21), 199, 53), ((13, 11, 0, 22, 34, 102, 18, 38), 323, 53), ((3, 2, 0, 2, 3, 18, 3, 10), 53, 54), ((5, 4, 0, 3, 6, 32, 5, 18), 94, 54), ((5, 4, 0, 4, 9, 38, 7, 22), 117, 54), ((6, 3, 0, 4, 5, 32, 5, 18), 94, 54), ((9, 4, 0, 4, 5, 42, 7, 22), 117, 54), ((32, 10, 0, 6, 14, 0, 5, 7), 95, 55), ((34, 11, 0, 6, 16, 0, 4, 8), 100, 55), ((36, 10, 0, 6, 18, 0, 5, 7), 103, 55), ((39, 11, 0, 6, 21, 0, 4, 8), 110, 55), ((14, 6, 0, 10, 0, 32, 5, 7), 95, 56), ((16, 6, 0, 11, 0, 34, 4, 8), 100, 56), ((18, 6, 0, 10, 0, 36, 5, 7), 103, 56), ((21, 6, 0, 11, 0, 39, 4, 8), 110, 56), ((32, 10, 0, 5, 7, 62, 6, 14), 169, 57), ((34, 11, 0, 4, 8, 67, 6, 16), 179, 57), ((36, 10, 0, 5, 7, 70, 6, 18), 185, 57), ((39, 11, 0, 4, 8, 77, 6, 21), 199, 57), ((6, 3, 0, 0, 4, 5, 5, 18), 53, 58), ((8, 3, 0, 4, 7, 18, 2, 4), 65, 59), ((21, 7, 0, 9, 17, 43, 5, 10), 159, 59), ((7, 5, 0, 0, 6, 14, 10, 32), 95, 60), ((7, 5, 0, 0, 6, 18, 10, 36), 103, 60), ((8, 4, 0, 0, 6, 16, 11, 34), 100, 60), ((8, 4, 0, 0, 6, 21, 11, 39), 110, 60), ((21, 19, 0, 14, 22, 80, 19, 21), 284, 61), ((3, 2, 0, 3, 10, 23, 2, 3), 53, 62), ((5, 4, 0, 5, 18, 41, 3, 6), 94, 62), ((6, 3, 0, 5, 18, 41, 4, 5), 94, 62), ((5, 4, 0, 7, 22, 51, 4, 9), 117, 63), ((7, 5, 0, 10, 18, 18, 6, 18), 121, 64)],
	(8,5):  [((9, 4, 3, 6, 7, 14, 34, 4), 114, 0), ((12, 2, 2, 5, 8, 13, 33, 5), 112, 0), ((15, 3, 3, 7, 8, 15, 39, 6), 136, 0), ((15, 3, 3, 7, 10, 17, 43, 6), 146, 0), ((16, 2, 3, 6, 7, 13, 34, 5), 122, 0), ((16, 2, 3, 6, 9, 15, 38, 5), 132, 0), ((18, 1, 2, 4, 5, 10, 29, 4), 100, 0), ((21, 2, 2, 5, 6, 11, 38, 5), 120, 0), ((21, 2, 2, 5, 8, 13, 42, 5), 130, 0), ((22, 2, 2, 5, 6, 12, 39, 5), 124, 0), ((24, 2, 3, 6, 7, 13, 42, 5), 138, 0), ((25, 2, 3, 6, 7, 14, 43, 5), 142, 0), ((26, 2, 4, 8, 13, 21, 54, 8), 191, 0), ((28, 3, 3, 7, 8, 15, 52, 6), 162, 0), ((29, 3, 3, 7, 8, 16, 53, 6), 166, 0), ((30, 12, 6, 16, 17, 33, 102, 12), 307, 0), ((30, 12, 6, 16, 17, 34, 102, 12), 309, 0), ((32, 6, 6, 14, 21, 35, 90, 12), 301, 0), ((32, 6, 6, 14, 21, 37, 90, 12), 305, 0), ((32, 6, 7, 14, 21, 35, 88, 11), 300, 0), ((34, 2, 4, 8, 13, 21, 62, 8), 207, 0), ((36, 14, 8, 23, 27, 50, 131, 23), 441, 0), ((36, 14, 8, 23, 29, 52, 135, 23), 451, 0), ((46, 8, 9, 20, 30, 50, 126, 17), 429, 0), ((57, 21, 15, 37, 41, 78, 201, 30), 679, 0), ((57, 21, 15, 37, 43, 80, 205, 30), 689, 0), ((63, 6, 6, 14, 21, 42, 121, 12), 377, 0), ((121, 45, 31, 77, 85, 170, 425, 62), 1435, 0), ((8, 3, 2, 5, 6, 12, 29, 4), 97, 1), ((13, 1, 2, 4, 5, 9, 24, 4), 88, 1), ((13, 2, 2, 5, 6, 12, 30, 5), 106, 1), ((14, 1, 2, 4, 5, 10, 25, 4), 92, 1), ((15, 2, 2, 5, 8, 16, 36, 5), 124, 1), ((15, 6, 3, 8, 11, 19, 56, 6), 166, 1), ((15, 6, 3, 8, 11, 22, 56, 6), 172, 1), ((16, 3, 3, 7, 8, 16, 40, 6), 140, 1), ((17, 1, 2, 4, 5, 9, 28, 4), 96, 1), ((17, 2, 3, 6, 7, 14, 35, 5), 126, 1), ((17, 6, 3, 8, 12, 20, 60, 6), 175, 1), ((17, 6, 3, 8, 12, 24, 60, 6), 183, 1), ((19, 2, 3, 6, 9, 18, 41, 5), 144, 1), ((24, 2, 2, 5, 8, 16, 45, 5), 142, 1), ((24, 2, 3, 6, 9, 15, 46, 5), 148, 1), ((27, 2, 3, 6, 9, 18, 49, 5), 160, 1), ((31, 2, 4, 8, 13, 26, 59, 8), 211, 1), ((31, 8, 7, 14, 21, 42, 94, 10), 316, 1), ((32, 6, 3, 8, 12, 20, 75, 6), 205, 1), ((32, 14, 11, 22, 24, 46, 118, 15), 399, 1), ((32, 14, 11, 22, 25, 47, 120, 15), 404, 1), ((33, 8, 5, 14, 23, 46, 102, 14), 340, 1), ((36, 6, 3, 8, 12, 24, 79, 6), 221, 1), ((37, 6, 6, 14, 21, 42, 95, 12), 325, 1), ((39, 2, 4, 8, 13, 26, 67, 8), 227, 1), ((56, 6, 6, 14, 21, 35, 114, 12), 349, 1), ((64, 12, 6, 16, 17, 33, 136, 12), 375, 1), ((65, 12, 6, 16, 17, 34, 137, 12), 379, 1), ((68, 30, 23, 46, 50, 100, 250, 31), 845, 1), ((76, 30, 16, 47, 55, 110, 275, 47), 925, 1), ((103, 24, 19, 46, 69, 138, 310, 38), 1040, 1), ((41, 2, 3, 6, 9, 18, 19, 5), 144, 2), ((45, 2, 2, 5, 8, 16, 24, 5), 142, 2), ((56, 6, 3, 8, 11, 22, 15, 6), 172, 2), ((60, 6, 3, 8, 12, 24, 17, 6), 183, 2), ((94, 8, 7, 14, 21, 42, 31, 10), 316, 2), ((114, 6, 6, 14, 21, 35, 56, 12), 349, 2), ((121, 6, 6, 14, 21, 42, 63, 12), 377, 2), ((310, 24, 19, 46, 69, 138, 103, 38), 1040, 2), ((24, 1, 2, 4, 5, 9, 13, 4), 88, 3), ((25, 1, 2, 4, 5, 10, 14, 4), 92, 3), ((28, 1, 2, 4, 5, 9, 17, 4), 96, 3), ((29, 1, 2, 4, 5, 10, 18, 4), 100, 3), ((29, 2, 2, 5, 6, 11, 12, 5), 102, 3), ((29, 3, 2, 5, 6, 12, 8, 4), 97, 3), ((30, 2, 2, 5, 6, 12, 13, 5), 106, 3), ((33, 2, 2, 5, 8, 13, 12, 5), 112, 3), ((34, 2, 3, 6, 7, 13, 16, 5), 122, 3), ((34, 4, 3, 6, 7, 14, 9, 4), 114, 3), ((35, 2, 3, 6, 7, 14, 17, 5), 126, 3), ((36, 2, 2, 5, 8, 16, 15, 5), 124, 3), ((38, 2, 2, 5, 6, 11, 21, 5), 120, 3), ((38, 2, 3, 6, 9, 15, 16, 5), 132, 3), ((39, 2, 2, 5, 6, 12, 22, 5), 124, 3), ((39, 3, 3, 7, 8, 15, 15, 6), 136, 3), ((40, 3, 3, 7, 8, 16, 16, 6), 140, 3), ((42, 2, 2, 5, 8, 13, 21, 5), 130, 3), ((42, 2, 3, 6, 7, 13, 24, 5), 138, 3), ((43, 2, 3, 6, 7, 14, 25, 5), 142, 3), ((43, 3, 3, 7, 10, 17, 15, 6), 146, 3), ((46, 2, 3, 6, 9, 15, 24, 5), 148, 3), ((49, 2, 3, 6, 9, 18, 27, 5), 160, 3), ((52, 3, 3, 7, 8, 15, 28, 6), 162, 3), ((53, 3, 3, 7, 8, 16, 29, 6), 166, 3), ((54, 2, 4, 8, 13, 21, 26, 8), 191, 3), ((56, 6, 3, 8, 11, 19, 15, 6), 166, 3), ((59, 2, 4, 8, 13, 26, 31, 8), 211, 3), ((60, 6, 3, 8, 12, 20, 17, 6), 175, 3), ((62, 2, 4, 8, 13, 21, 34, 8), 207, 3), ((67, 2, 4, 8, 13, 26, 39, 8), 227, 3), ((75, 6, 3, 8, 12, 20, 32, 6), 205, 3), ((79, 6, 3, 8, 12, 24, 36, 6), 221, 3), ((88, 6, 7, 14, 21, 35, 32, 11), 300, 3), ((90, 6, 6, 14, 21, 35, 32, 12), 301, 3), ((90, 6, 6, 14, 21, 37, 32, 12), 305, 3), ((95, 6, 6, 14, 21, 42, 37, 12), 325, 3), ((102, 8, 5, 14, 23, 46, 33, 14), 340, 3), ((102, 12, 6, 16, 17, 33, 30, 12), 307, 3), ((102, 12, 6, 16, 17, 34, 30, 12), 309, 3), ((118, 14, 11, 22, 24, 46, 32, 15), 399, 3), ((120, 14, 11, 22, 25, 47, 32, 15), 404, 3), ((126, 8, 9, 20, 30, 50, 46, 17), 429, 3), ((131, 14, 8, 23, 27, 50, 36, 23), 441, 3), ((136, 12, 6, 16, 17, 33, 64, 12), 375, 3), ((137, 12, 6, 16, 17, 34, 65, 12), 379, 3), ((201, 21, 15, 37, 41, 78, 57, 30), 679, 3), ((205, 21, 15, 37, 43, 80, 57, 30), 689, 3), ((250, 30, 23, 46, 50, 100, 68, 31), 845, 3), ((275, 30, 16, 47, 55, 110, 76, 47), 925, 3), ((425, 45, 31, 77, 85, 170, 121, 62), 1435, 3), ((135, 14, 8, 23, 29, 52, 36, 23), 451, 4), ((12, 2, 2, 5, 6, 11, 29, 5), 102, 5)],
	(8,6):  [((34, 1, 3, 4, 14, 29, 55, 8), 201, 0), ((42, 1, 3, 4, 14, 29, 63, 8), 217, 0), ((42, 1, 3, 4, 14, 42, 76, 8), 243, 0), ((55, 1, 3, 4, 14, 29, 34, 8), 201, 1), ((63, 1, 3, 4, 14, 29, 42, 8), 217, 1), ((68, 1, 3, 4, 14, 42, 34, 8), 227, 1), ((76, 1, 3, 4, 14, 42, 42, 8), 243, 1), ((220, 9, 11, 12, 46, 138, 82, 24), 707, 2), ((34, 1, 3, 4, 14, 42, 68, 8), 227, 3), ((82, 9, 11, 12, 46, 138, 220, 24), 707, 3)],
	(8,11): [((3, 2, 0, 2, 3, 23, 3, 10), 53, 0), ((5, 4, 0, 3, 6, 41, 5, 18), 94, 0), ((5, 4, 0, 4, 9, 51, 7, 22), 117, 0), ((6, 3, 0, 4, 5, 41, 5, 18), 94, 0), ((9, 4, 0, 4, 5, 51, 7, 22), 117, 0), ((14, 6, 0, 10, 32, 74, 5, 7), 169, 1), ((16, 6, 0, 11, 34, 79, 4, 8), 179, 1), ((18, 6, 0, 10, 36, 82, 5, 7), 185, 1), ((21, 6, 0, 11, 39, 89, 4, 8), 199, 1), ((22, 7, 0, 4, 5, 51, 4, 9), 117, 2), ((32, 10, 0, 5, 7, 74, 6, 14), 169, 2), ((34, 11, 0, 4, 8, 79, 6, 16), 179, 2), ((36, 10, 0, 5, 7, 82, 6, 18), 185, 2), ((39, 11, 0, 4, 8, 89, 6, 21), 199, 2), ((7, 5, 0, 10, 32, 74, 6, 14), 169, 3), ((7, 5, 0, 10, 36, 82, 6, 18), 185, 3), ((8, 4, 0, 11, 34, 79, 6, 16), 179, 3), ((8, 4, 0, 11, 39, 89, 6, 21), 199, 3), ((14, 6, 0, 5, 7, 74, 10, 32), 169, 4), ((16, 6, 0, 4, 8, 79, 11, 34), 179, 4), ((18, 6, 0, 5, 7, 82, 10, 36), 185, 4), ((21, 6, 0, 4, 8, 89, 11, 39), 199, 4), ((32, 10, 0, 6, 14, 74, 5, 7), 169, 5), ((34, 11, 0, 6, 16, 79, 4, 8), 179, 5), ((36, 10, 0, 6, 18, 82, 5, 7), 185, 5), ((39, 11, 0, 6, 21, 89, 4, 8), 199, 5), ((7, 5, 0, 10, 32, 0, 6, 14), 95, 6), ((7, 5, 0, 10, 36, 0, 6, 18), 103, 6), ((8, 4, 0, 11, 34, 0, 6, 16), 100, 6), ((8, 4, 0, 11, 39, 0, 6, 21), 110, 6), ((3, 2, 0, 3, 10, 0, 2, 3), 30, 7), ((5, 4, 0, 5, 18, 0, 3, 6), 53, 7), ((5, 4, 0, 7, 22, 0, 4, 9), 66, 7), ((6, 3, 0, 5, 18, 0, 4, 5), 53, 7), ((9, 4, 0, 7, 22, 0, 4, 5), 66, 7), ((14, 6, 0, 10, 32, 0, 5, 7), 95, 8), ((16, 6, 0, 11, 34, 0, 4, 8), 100, 8), ((18, 6, 0, 10, 36, 0, 5, 7), 103, 8), ((21, 6, 0, 11, 39, 0, 4, 8), 110, 8), ((10, 3, 0, 2, 3, 0, 2, 3), 30, 9), ((18, 5, 0, 3, 6, 0, 4, 5), 53, 9), ((18, 5, 0, 4, 5, 0, 3, 6), 53, 9), ((22, 7, 0, 4, 9, 0, 4, 5), 66, 9), ((3, 2, 0, 2, 3, 0, 3, 10), 30, 10), ((5, 4, 0, 3, 6, 0, 5, 18), 53, 10), ((5, 4, 0, 4, 9, 0, 7, 22), 66, 10), ((6, 3, 0, 4, 5, 0, 5, 18), 53, 10), ((9, 4, 0, 4, 5, 0, 7, 22), 66, 10), ((32, 10, 0, 6, 14, 0, 5, 7), 95, 11), ((34, 11, 0, 6, 16, 0, 4, 8), 100, 11), ((36, 10, 0, 6, 18, 0, 5, 7), 103, 11), ((39, 11, 0, 6, 21, 0, 4, 8), 110, 11), ((10, 3, 0, 2, 3, 23, 2, 3), 53, 12), ((18, 5, 0, 3, 6, 41, 4, 5), 94, 12), ((18, 5, 0, 4, 5, 41, 3, 6), 94, 12), ((22, 7, 0, 4, 9, 51, 4, 5), 117, 12), ((14, 6, 0, 5, 7, 0, 10, 32), 95, 13), ((16, 6, 0, 4, 8, 0, 11, 34), 100, 13), ((18, 6, 0, 5, 7, 0, 10, 36), 103, 13), ((21, 6, 0, 4, 8, 0, 11, 39), 110, 13), ((7, 5, 0, 6, 14, 0, 10, 32), 95, 14), ((7, 5, 0, 6, 18, 0, 10, 36), 103, 14), ((8, 4, 0, 6, 16, 0, 11, 34), 100, 14), ((8, 4, 0, 6, 21, 0, 11, 39), 110, 14), ((7, 5, 0, 6, 14, 74, 10, 32), 169, 15), ((7, 5, 0, 6, 18, 82, 10, 36), 185, 15), ((8, 4, 0, 6, 16, 79, 11, 34), 179, 15), ((8, 4, 0, 6, 21, 89, 11, 39), 199, 15), ((22, 7, 0, 4, 5, 0, 4, 9), 66, 16), ((32, 10, 0, 5, 7, 0, 6, 14), 95, 16), ((34, 11, 0, 4, 8, 0, 6, 16), 100, 16), ((36, 10, 0, 5, 7, 0, 6, 18), 103, 16), ((39, 11, 0, 4, 8, 0, 6, 21), 110, 16), ((3, 2, 0, 3, 10, 23, 2, 3), 53, 17), ((5, 4, 0, 5, 18, 41, 3, 6), 94, 17), ((5, 4, 0, 7, 22, 51, 4, 9), 117, 17), ((6, 3, 0, 5, 18, 41, 4, 5), 94, 17), ((9, 4, 0, 7, 22, 51, 4, 5), 117, 17)],
	(8,12): [((5, 4, 0, 7, 22, 42, 4, 9), 117, 0), ((6, 2, 0, 2, 4, 22, 5, 11), 69, 1), ((9, 1, 0, 2, 4, 20, 4, 10), 67, 1), ((9, 1, 0, 2, 4, 24, 4, 14), 75, 1), ((9, 2, 0, 2, 4, 31, 5, 17), 87, 1), ((10, 2, 0, 3, 5, 28, 6, 14), 91, 1), ((10, 2, 0, 3, 5, 34, 6, 20), 103, 1), ((14, 1, 0, 2, 4, 25, 4, 10), 77, 1), ((14, 1, 0, 2, 4, 29, 4, 14), 85, 1), ((14, 6, 0, 5, 7, 62, 10, 32), 169, 1), ((15, 3, 0, 4, 8, 50, 8, 30), 151, 1), ((16, 2, 0, 2, 4, 32, 5, 11), 89, 1), ((16, 6, 0, 4, 8, 67, 11, 34), 179, 1), ((17, 2, 0, 2, 4, 34, 5, 12), 93, 1), ((17, 2, 0, 2, 4, 39, 5, 17), 103, 1), ((18, 6, 0, 5, 7, 70, 10, 36), 185, 1), ((18, 6, 0, 7, 11, 64, 14, 32), 203, 1), ((19, 3, 0, 4, 10, 60, 10, 36), 181, 1), ((20, 2, 0, 3, 5, 38, 6, 14), 111, 1), ((20, 2, 0, 3, 5, 44, 6, 20), 123, 1), ((21, 6, 0, 4, 8, 77, 11, 39), 199, 1), ((40, 1, 1, 6, 13, 66, 13, 33), 233, 1), ((40, 1, 1, 6, 13, 79, 13, 46), 259, 1), ((40, 2, 2, 7, 11, 72, 16, 36), 251, 1), ((40, 2, 2, 7, 11, 88, 16, 52), 283, 1), ((46, 1, 1, 6, 13, 72, 13, 33), 245, 1), ((46, 1, 1, 6, 13, 85, 13, 46), 271, 1), ((52, 2, 2, 7, 11, 84, 16, 36), 275, 1), ((52, 2, 2, 7, 11, 100, 16, 52), 307, 1), ((10, 3, 0, 2, 3, 0, 2, 3), 30, 2), ((18, 5, 0, 3, 6, 0, 4, 5), 53, 2), ((18, 5, 0, 4, 5, 0, 3, 6), 53, 2), ((20, 3, 0, 4, 6, 3, 4, 6), 63, 2), ((22, 7, 0, 4, 9, 0, 4, 5), 66, 2), ((36, 5, 0, 6, 12, 5, 8, 10), 111, 2), ((36, 5, 0, 8, 10, 5, 6, 12), 111, 2), ((44, 7, 0, 8, 18, 7, 8, 10), 139, 2), ((3, 2, 0, 2, 3, 18, 3, 10), 53, 3), ((5, 2, 0, 2, 3, 19, 4, 9), 58, 3), ((5, 2, 0, 2, 3, 22, 4, 12), 64, 3), ((5, 4, 0, 3, 6, 32, 5, 18), 94, 3), ((5, 5, 0, 5, 7, 32, 6, 14), 100, 3), ((5, 5, 0, 5, 7, 36, 6, 18), 108, 3), ((6, 2, 0, 2, 4, 25, 5, 14), 75, 3), ((6, 3, 0, 4, 5, 32, 5, 18), 94, 3), ((7, 3, 0, 3, 5, 28, 6, 14), 88, 3), ((7, 3, 0, 3, 5, 32, 6, 18), 96, 3), ((7, 7, 0, 8, 10, 44, 8, 18), 139, 3), ((9, 4, 0, 4, 5, 42, 7, 22), 117, 3), ((9, 5, 0, 4, 8, 40, 8, 20), 125, 3), ((9, 5, 0, 4, 8, 46, 8, 26), 137, 3), ((18, 6, 0, 7, 11, 74, 14, 42), 223, 3), ((19, 8, 1, 8, 11, 74, 17, 37), 234, 3), ((19, 8, 1, 8, 11, 84, 17, 47), 254, 3), ((24, 6, 0, 11, 13, 94, 16, 54), 281, 3), ((19, 2, 0, 2, 3, 5, 4, 9), 58, 4), ((20, 1, 0, 2, 4, 9, 4, 10), 67, 4), ((22, 2, 0, 2, 3, 5, 4, 12), 64, 4), ((22, 2, 0, 2, 4, 6, 5, 11), 69, 4), ((24, 1, 0, 2, 4, 9, 4, 14), 75, 4), ((25, 1, 0, 2, 4, 14, 4, 10), 77, 4), ((25, 2, 0, 2, 4, 6, 5, 14), 75, 4), ((28, 2, 0, 3, 5, 10, 6, 14), 91, 4), ((29, 1, 0, 2, 4, 14, 4, 14), 85, 4), ((31, 2, 0, 2, 4, 9, 5, 17), 87, 4), ((32, 2, 0, 2, 4, 16, 5, 11), 89, 4), ((34, 2, 0, 2, 4, 17, 5, 12), 93, 4), ((34, 2, 0, 3, 5, 10, 6, 20), 103, 4), ((38, 2, 0, 3, 5, 20, 6, 14), 111, 4), ((39, 2, 0, 2, 4, 17, 5, 17), 103, 4), ((42, 4, 0, 4, 5, 9, 7, 22), 117, 4), ((44, 2, 0, 3, 5, 20, 6, 20), 123, 4), ((50, 3, 0, 4, 8, 15, 8, 30), 151, 4), ((60, 3, 0, 4, 10, 19, 10, 36), 181, 4), ((62, 6, 0, 5, 7, 14, 10, 32), 169, 4), ((64, 6, 0, 7, 11, 18, 14, 32), 203, 4), ((66, 1, 1, 6, 13, 40, 13, 33), 233, 4), ((67, 6, 0, 4, 8, 16, 11, 34), 179, 4), ((70, 6, 0, 5, 7, 18, 10, 36), 185, 4), ((72, 1, 1, 6, 13, 46, 13, 33), 245, 4), ((72, 2, 2, 7, 11, 40, 16, 36), 251, 4), ((74, 6, 0, 7, 11, 18, 14, 42), 223, 4), ((74, 8, 1, 8, 11, 19, 17, 37), 234, 4), ((77, 6, 0, 4, 8, 21, 11, 39), 199, 4), ((79, 1, 1, 6, 13, 40, 13, 46), 259, 4), ((84, 2, 2, 7, 11, 52, 16, 36), 275, 4), ((84, 8, 1, 8, 11, 19, 17, 47), 254, 4), ((85, 1, 1, 6, 13, 46, 13, 46), 271, 4), ((88, 2, 2, 7, 11, 40, 16, 52), 283, 4), ((94, 6, 0, 11, 13, 24, 16, 54), 281, 4), ((100, 2, 2, 7, 11, 52, 16, 52), 307, 4), ((1, 1, 0, 3, 10, 3, 2, 3), 31, 5), ((11, 3, 0, 15, 50, 11, 10, 15), 157, 5), ((19, 7, 0, 25, 90, 19, 15, 30), 278, 5), ((19, 7, 0, 35, 110, 19, 20, 45), 343, 5), ((8, 1, 0, 1, 2, 15, 2, 5), 42, 6), ((9, 2, 0, 1, 2, 19, 2, 5), 47, 6), ((10, 2, 0, 1, 2, 21, 2, 6), 51, 6), ((12, 1, 0, 1, 2, 12, 1, 3), 38, 6), ((15, 1, 0, 1, 2, 15, 2, 5), 49, 6), ((17, 4, 0, 2, 4, 35, 3, 8), 85, 6), ((18, 1, 1, 2, 4, 24, 3, 8), 79, 6), ((18, 4, 0, 2, 4, 37, 3, 9), 89, 6), ((19, 2, 0, 1, 2, 19, 2, 5), 57, 6), ((20, 1, 1, 2, 4, 30, 5, 12), 97, 6), ((20, 1, 1, 2, 5, 26, 3, 9), 87, 6), ((20, 1, 1, 3, 5, 26, 3, 8), 88, 6), ((21, 2, 0, 1, 2, 21, 2, 6), 62, 6), ((22, 1, 1, 2, 5, 32, 5, 13), 105, 6), ((22, 2, 1, 2, 5, 33, 4, 10), 99, 6), ((22, 7, 0, 4, 5, 51, 4, 9), 117, 6), ((24, 1, 1, 2, 4, 24, 3, 8), 85, 6), ((24, 1, 1, 3, 7, 30, 3, 10), 104, 6), ((24, 2, 1, 2, 5, 39, 6, 14), 117, 6), ((24, 2, 1, 2, 6, 35, 4, 11), 107, 6), ((26, 1, 1, 2, 5, 26, 3, 9), 93, 6), ((26, 1, 1, 3, 5, 26, 3, 8), 94, 6), ((26, 2, 1, 2, 6, 41, 6, 15), 125, 6), ((30, 1, 1, 2, 4, 30, 5, 12), 107, 6), ((30, 1, 1, 3, 7, 30, 3, 10), 110, 6), ((30, 3, 1, 3, 7, 46, 5, 14), 136, 6), ((32, 1, 1, 2, 5, 32, 5, 13), 115, 6), ((32, 3, 1, 3, 7, 52, 7, 18), 154, 6), ((32, 10, 0, 5, 7, 74, 6, 14), 169, 6), ((33, 2, 1, 2, 5, 33, 4, 10), 110, 6), ((34, 3, 1, 3, 9, 52, 5, 16), 152, 6), ((34, 11, 0, 4, 8, 79, 6, 16), 179, 6), ((35, 2, 1, 2, 6, 35, 4, 11), 118, 6), ((35, 4, 0, 2, 4, 35, 3, 8), 103, 6), ((36, 7, 1, 3, 7, 68, 7, 18), 174, 6), ((36, 10, 0, 5, 7, 82, 6, 18), 185, 6), ((37, 4, 0, 2, 4, 37, 3, 9), 108, 6), ((39, 2, 1, 2, 5, 39, 6, 14), 132, 6), ((39, 11, 0, 4, 8, 89, 6, 21), 199, 6), ((41, 2, 1, 2, 6, 41, 6, 15), 140, 6), ((46, 3, 1, 3, 7, 46, 5, 14), 152, 6), ((52, 3, 1, 3, 7, 52, 7, 18), 174, 6), ((52, 3, 1, 3, 9, 52, 5, 16), 170, 6), ((68, 7, 1, 3, 7, 68, 7, 18), 206, 6), ((68, 11, 1, 7, 15, 124, 11, 34), 322, 6), ((112, 23, 1, 11, 23, 224, 19, 58), 546, 6), ((124, 11, 1, 7, 15, 124, 11, 34), 378, 6), ((224, 23, 1, 11, 23, 224, 19, 58), 658, 6), ((11, 1, 0, 1, 2, 6, 1, 2), 29, 7), ((12, 1, 0, 1, 3, 7, 1, 2), 33, 7), ((13, 1, 0, 1, 3, 8, 1, 3), 37, 7), ((23, 1, 1, 3, 5, 17, 3, 5), 76, 7), ((23, 3, 0, 2, 3, 10, 2, 3), 53, 7), ((26, 1, 1, 3, 8, 20, 3, 5), 88, 7), ((30, 1, 1, 3, 10, 24, 3, 7), 104, 7), ((33, 1, 1, 3, 10, 27, 3, 10), 116, 7), ((41, 5, 0, 3, 6, 18, 4, 5), 94, 7), ((41, 5, 0, 4, 5, 18, 3, 6), 94, 7), ((51, 7, 0, 4, 9, 22, 4, 5), 117, 7), ((12, 1, 0, 1, 2, 7, 1, 3), 33, 8), ((15, 1, 0, 1, 2, 8, 2, 5), 42, 8), ((19, 2, 0, 1, 2, 9, 2, 5), 47, 8), ((21, 2, 0, 1, 2, 10, 2, 6), 51, 8), ((24, 1, 1, 2, 4, 18, 3, 8), 79, 8), ((26, 1, 1, 2, 5, 20, 3, 9), 87, 8), ((26, 1, 1, 3, 5, 20, 3, 8), 88, 8), ((30, 1, 1, 2, 4, 20, 5, 12), 97, 8), ((30, 1, 1, 3, 7, 24, 3, 10), 104, 8), ((32, 1, 1, 2, 5, 22, 5, 13), 105, 8), ((33, 2, 1, 2, 5, 22, 4, 10), 99, 8), ((35, 2, 1, 2, 6, 24, 4, 11), 107, 8), ((35, 4, 0, 2, 4, 17, 3, 8), 85, 8), ((37, 4, 0, 2, 4, 18, 3, 9), 89, 8), ((39, 2, 1, 2, 5, 24, 6, 14), 117, 8), ((41, 2, 1, 2, 6, 26, 6, 15), 125, 8), ((46, 3, 1, 3, 7, 30, 5, 14), 136, 8), ((51, 7, 0, 4, 5, 22, 4, 9), 117, 8), ((52, 3, 1, 3, 7, 32, 7, 18), 154, 8), ((52, 3, 1, 3, 9, 34, 5, 16), 152, 8), ((68, 7, 1, 3, 7, 36, 7, 18), 174, 8), ((74, 10, 0, 5, 7, 32, 6, 14), 169, 8), ((79, 11, 0, 4, 8, 34, 6, 16), 179, 8), ((82, 10, 0, 5, 7, 36, 6, 18), 185, 8), ((89, 11, 0, 4, 8, 39, 6, 21), 199, 8), ((124, 11, 1, 7, 15, 68, 11, 34), 322, 8), ((224, 23, 1, 11, 23, 112, 19, 58), 546, 8), ((8, 1, 0, 2, 5, 15, 1, 2), 42, 9), ((9, 2, 0, 2, 5, 19, 1, 2), 47, 9), ((10, 2, 0, 2, 6, 21, 1, 2), 51, 9), ((15, 1, 0, 2, 5, 15, 1, 2), 49, 9), ((17, 4, 0, 3, 8, 35, 2, 4), 85, 9), ((18, 1, 1, 3, 8, 24, 2, 4), 79, 9), ((18, 4, 0, 3, 9, 37, 2, 4), 89, 9), ((19, 2, 0, 2, 5, 19, 1, 2), 57, 9), ((20, 1, 1, 3, 9, 26, 2, 5), 87, 9), ((20, 1, 1, 5, 12, 30, 2, 4), 97, 9), ((21, 2, 0, 2, 6, 21, 1, 2), 62, 9), ((22, 1, 1, 5, 13, 32, 2, 5), 105, 9), ((22, 2, 1, 4, 10, 33, 2, 5), 99, 9), ((24, 1, 1, 3, 8, 24, 2, 4), 85, 9), ((24, 2, 1, 4, 11, 35, 2, 6), 107, 9), ((24, 2, 1, 6, 14, 39, 2, 5), 117, 9), ((26, 1, 1, 3, 9, 26, 2, 5), 93, 9), ((26, 2, 1, 6, 15, 41, 2, 6), 125, 9), ((30, 1, 1, 5, 12, 30, 2, 4), 107, 9), ((30, 3, 1, 5, 14, 46, 3, 7), 136, 9), ((32, 1, 1, 5, 13, 32, 2, 5), 115, 9), ((32, 3, 1, 7, 18, 52, 3, 7), 154, 9), ((32, 10, 0, 6, 14, 74, 5, 7), 169, 9), ((33, 2, 1, 4, 10, 33, 2, 5), 110, 9), ((34, 3, 1, 5, 16, 52, 3, 9), 152, 9), ((34, 11, 0, 6, 16, 79, 4, 8), 179, 9), ((35, 2, 1, 4, 11, 35, 2, 6), 118, 9), ((35, 4, 0, 3, 8, 35, 2, 4), 103, 9), ((36, 7, 1, 7, 18, 68, 3, 7), 174, 9), ((36, 10, 0, 6, 18, 82, 5, 7), 185, 9), ((37, 4, 0, 3, 9, 37, 2, 4), 108, 9), ((39, 2, 1, 6, 14, 39, 2, 5), 132, 9), ((39, 11, 0, 6, 21, 89, 4, 8), 199, 9), ((41, 2, 1, 6, 15, 41, 2, 6), 140, 9), ((46, 3, 1, 5, 14, 46, 3, 7), 152, 9), ((52, 3, 1, 5, 16, 52, 3, 9), 170, 9), ((52, 3, 1, 7, 18, 52, 3, 7), 174, 9), ((68, 7, 1, 7, 18, 68, 3, 7), 206, 9), ((68, 11, 1, 11, 34, 124, 7, 15), 322, 9), ((112, 23, 1, 19, 58, 224, 11, 23), 546, 9), ((124, 11, 1, 11, 34, 124, 7, 15), 378, 9), ((224, 23, 1, 19, 58, 224, 11, 23), 658, 9), ((5, 2, 0, 4, 9, 19, 2, 3), 58, 10), ((6, 2, 0, 5, 11, 22, 2, 4), 69, 10), ((9, 1, 0, 4, 10, 20, 2, 4), 67, 10), ((9, 1, 0, 4, 14, 24, 2, 4), 75, 10), ((9, 2, 0, 5, 17, 31, 2, 4), 87, 10), ((10, 2, 0, 6, 14, 28, 3, 5), 91, 10), ((10, 2, 0, 6, 20, 34, 3, 5), 103, 10), ((14, 1, 0, 4, 10, 25, 2, 4), 77, 10), ((14, 1, 0, 4, 14, 29, 2, 4), 85, 10), ((14, 6, 0, 10, 32, 62, 5, 7), 169, 10), ((15, 3, 0, 8, 30, 50, 4, 8), 151, 10), ((16, 2, 0, 5, 11, 32, 2, 4), 89, 10), ((16, 6, 0, 11, 34, 67, 4, 8), 179, 10), ((17, 2, 0, 5, 12, 34, 2, 4), 93, 10), ((17, 2, 0, 5, 17, 39, 2, 4), 103, 10), ((18, 6, 0, 10, 36, 70, 5, 7), 185, 10), ((18, 6, 0, 14, 32, 64, 7, 11), 203, 10), ((19, 3, 0, 10, 36, 60, 4, 10), 181, 10), ((19, 8, 1, 17, 47, 84, 8, 11), 254, 10), ((20, 2, 0, 6, 14, 38, 3, 5), 111, 10), ((20, 2, 0, 6, 20, 44, 3, 5), 123, 10), ((21, 6, 0, 11, 39, 77, 4, 8), 199, 10), ((40, 1, 1, 13, 33, 66, 6, 13), 233, 10), ((40, 1, 1, 13, 46, 79, 6, 13), 259, 10), ((40, 2, 2, 16, 36, 72, 7, 11), 251, 10), ((40, 2, 2, 16, 52, 88, 7, 11), 283, 10), ((46, 1, 1, 13, 33, 72, 6, 13), 245, 10), ((46, 1, 1, 13, 46, 85, 6, 13), 271, 10), ((52, 2, 2, 16, 36, 84, 7, 11), 275, 10), ((52, 2, 2, 16, 52, 100, 7, 11), 307, 10), ((6, 1, 0, 1, 2, 11, 1, 2), 29, 11), ((7, 1, 0, 1, 2, 12, 1, 3), 33, 11), ((7, 1, 0, 1, 3, 12, 1, 2), 33, 11), ((8, 1, 0, 1, 3, 13, 1, 3), 37, 11), ((10, 3, 0, 2, 3, 23, 2, 3), 53, 11), ((11, 1, 0, 1, 2, 11, 1, 2), 34, 11), ((12, 1, 0, 1, 3, 12, 1, 2), 38, 11), ((13, 1, 0, 1, 3, 13, 1, 3), 42, 11), ((17, 1, 1, 3, 5, 23, 3, 5), 76, 11), ((18, 5, 0, 3, 6, 41, 4, 5), 94, 11), ((18, 5, 0, 4, 5, 41, 3, 6), 94, 11), ((20, 1, 1, 3, 8, 26, 3, 5), 88, 11), ((22, 7, 0, 4, 9, 51, 4, 5), 117, 11), ((23, 1, 1, 3, 5, 23, 3, 5), 82, 11), ((24, 1, 1, 3, 10, 30, 3, 7), 104, 11), ((26, 1, 1, 3, 8, 26, 3, 5), 94, 11), ((27, 1, 1, 3, 10, 33, 3, 10), 116, 11), ((30, 1, 1, 3, 10, 30, 3, 7), 110, 11), ((33, 1, 1, 3, 10, 33, 3, 10), 122, 11), ((14, 3, 0, 5, 7, 3, 10, 32), 98, 12), ((14, 6, 0, 5, 7, 0, 10, 32), 95, 12), ((16, 3, 0, 4, 8, 3, 11, 34), 103, 12), ((16, 6, 0, 4, 8, 0, 11, 34), 100, 12), ((18, 3, 0, 5, 7, 3, 10, 36), 106, 12), ((18, 6, 0, 5, 7, 0, 10, 36), 103, 12), ((21, 3, 0, 4, 8, 3, 11, 39), 113, 12), ((21, 6, 0, 4, 8, 0, 11, 39), 110, 12), ((2, 2, 0, 4, 5, 9, 7, 22), 68, 13), ((3, 3, 0, 4, 8, 16, 11, 34), 103, 13), ((3, 3, 0, 4, 8, 21, 11, 39), 113, 13), ((3, 3, 0, 5, 7, 18, 10, 36), 106, 13), ((3, 2, 0, 3, 10, 18, 2, 3), 53, 14), ((5, 2, 0, 4, 12, 22, 2, 3), 64, 14), ((5, 4, 0, 5, 18, 32, 3, 6), 94, 14), ((5, 5, 0, 6, 18, 36, 5, 7), 108, 14), ((6, 2, 0, 5, 14, 25, 2, 4), 75, 14), ((6, 3, 0, 5, 18, 32, 4, 5), 94, 14), ((7, 3, 0, 6, 14, 28, 3, 5), 88, 14), ((7, 3, 0, 6, 18, 32, 3, 5), 96, 14), ((9, 4, 0, 7, 22, 42, 4, 5), 117, 14), ((9, 5, 0, 8, 20, 40, 4, 8), 125, 14), ((9, 5, 0, 8, 26, 46, 4, 8), 137, 14), ((18, 6, 0, 14, 42, 74, 7, 11), 223, 14), ((19, 8, 1, 17, 37, 74, 8, 11), 234, 14), ((24, 6, 0, 16, 54, 94, 11, 13), 281, 14), ((7, 5, 0, 10, 32, 0, 6, 14), 95, 15), ((7, 5, 0, 10, 36, 0, 6, 18), 103, 15), ((8, 2, 0, 11, 34, 2, 6, 16), 102, 15), ((8, 2, 0, 11, 39, 2, 6, 21), 112, 15), ((8, 4, 0, 11, 34, 0, 6, 16), 100, 15), ((8, 4, 0, 11, 39, 0, 6, 21), 110, 15), ((14, 5, 0, 20, 64, 5, 12, 28), 195, 15), ((14, 5, 0, 20, 72, 5, 12, 36), 211, 15), ((0, 4, 0, 11, 34, 8, 6, 16), 100, 16), ((0, 10, 0, 5, 7, 32, 6, 14), 95, 17), ((0, 11, 0, 4, 8, 39, 6, 21), 110, 17), ((11, 11, 0, 8, 16, 68, 12, 32), 211, 17), ((11, 11, 0, 8, 16, 78, 12, 42), 231, 17), ((20, 1, 0, 4, 10, 9, 2, 4), 67, 18), ((24, 1, 0, 4, 14, 9, 2, 4), 75, 18), ((28, 2, 0, 6, 14, 10, 3, 5), 91, 18), ((29, 1, 0, 4, 14, 14, 2, 4), 85, 18), ((31, 2, 0, 5, 17, 9, 2, 4), 87, 18), ((34, 2, 0, 6, 20, 10, 3, 5), 103, 18), ((39, 2, 0, 5, 17, 17, 2, 4), 103, 18), ((44, 2, 0, 6, 20, 20, 3, 5), 123, 18), ((50, 3, 0, 8, 30, 15, 4, 8), 151, 18), ((60, 3, 0, 10, 36, 19, 4, 10), 181, 18), ((62, 6, 0, 10, 32, 14, 5, 7), 169, 18), ((66, 1, 1, 13, 33, 40, 6, 13), 233, 18), ((67, 6, 0, 11, 34, 16, 4, 8), 179, 18), ((70, 6, 0, 10, 36, 18, 5, 7), 185, 18), ((72, 2, 2, 16, 36, 40, 7, 11), 251, 18), ((77, 6, 0, 11, 39, 21, 4, 8), 199, 18), ((79, 1, 1, 13, 46, 40, 6, 13), 259, 18), ((85, 1, 1, 13, 46, 46, 6, 13), 271, 18), ((88, 2, 2, 16, 52, 40, 7, 11), 283, 18), ((100, 2, 2, 16, 52, 52, 7, 11), 307, 18), ((0, 4, 0, 11, 39, 8, 6, 21), 110, 19), ((0, 5, 0, 10, 36, 7, 6, 18), 103, 19), ((32, 5, 0, 6, 14, 5, 5, 7), 100, 20), ((32, 10, 0, 6, 14, 0, 5, 7), 95, 20), ((34, 11, 0, 6, 16, 0, 4, 8), 100, 20), ((36, 5, 0, 6, 18, 5, 5, 7), 108, 20), ((36, 10, 0, 6, 18, 0, 5, 7), 103, 20), ((39, 11, 0, 6, 21, 0, 4, 8), 110, 20), ((68, 11, 0, 12, 32, 11, 8, 16), 211, 20), ((78, 11, 0, 12, 42, 11, 8, 16), 231, 20), ((18, 2, 0, 3, 10, 3, 2, 3), 53, 21), ((19, 2, 0, 4, 9, 5, 2, 3), 58, 21), ((22, 2, 0, 4, 12, 5, 2, 3), 64, 21), ((22, 2, 0, 5, 11, 6, 2, 4), 69, 21), ((25, 2, 0, 5, 14, 6, 2, 4), 75, 21), ((28, 3, 0, 6, 14, 7, 3, 5), 88, 21), ((32, 3, 0, 5, 18, 6, 4, 5), 94, 21), ((32, 3, 0, 6, 18, 7, 3, 5), 96, 21), ((32, 4, 0, 5, 18, 5, 3, 6), 94, 21), ((40, 5, 0, 8, 20, 9, 4, 8), 125, 21), ((42, 4, 0, 7, 22, 9, 4, 5), 117, 21), ((46, 5, 0, 8, 26, 9, 4, 8), 137, 21), ((64, 6, 0, 14, 32, 18, 7, 11), 203, 21), ((74, 6, 0, 14, 42, 18, 7, 11), 223, 21), ((74, 8, 1, 17, 37, 19, 8, 11), 234, 21), ((84, 8, 1, 17, 47, 19, 8, 11), 254, 21), ((94, 6, 0, 16, 54, 24, 11, 13), 281, 21), ((7, 5, 0, 10, 32, 62, 6, 14), 169, 22), ((7, 5, 0, 10, 36, 70, 6, 18), 185, 22), ((8, 4, 0, 11, 34, 67, 6, 16), 179, 22), ((8, 4, 0, 11, 39, 77, 6, 21), 199, 22), ((2, 2, 0, 5, 18, 5, 3, 6), 55, 23), ((2, 2, 0, 7, 22, 5, 4, 9), 68, 23), ((2, 2, 0, 7, 22, 9, 4, 5), 68, 23), ((3, 3, 0, 10, 36, 12, 8, 10), 109, 23), ((5, 5, 0, 20, 64, 14, 12, 28), 195, 24), ((13, 4, 0, 25, 80, 13, 15, 35), 246, 24), ((13, 4, 0, 25, 90, 13, 15, 45), 266, 24), ((0, 6, 0, 10, 32, 14, 5, 7), 95, 25), ((0, 6, 0, 10, 36, 18, 5, 7), 103, 25), ((0, 6, 0, 11, 34, 16, 4, 8), 100, 25), ((7, 5, 0, 6, 14, 0, 10, 32), 95, 26), ((7, 5, 0, 6, 18, 0, 10, 36), 103, 26), ((8, 2, 0, 6, 16, 2, 11, 34), 102, 26), ((8, 2, 0, 6, 21, 2, 11, 39), 112, 26), ((8, 4, 0, 6, 16, 0, 11, 34), 100, 26), ((8, 4, 0, 6, 21, 0, 11, 39), 110, 26), ((14, 5, 0, 12, 28, 5, 20, 64), 195, 26), ((14, 5, 0, 12, 36, 5, 20, 72), 211, 26), ((0, 2, 0, 3, 10, 3, 2, 3), 30, 27), ((0, 3, 0, 5, 18, 6, 4, 5), 53, 27), ((0, 4, 0, 5, 18, 5, 3, 6), 53, 27), ((0, 4, 0, 7, 22, 9, 4, 5), 66, 27), ((15, 1, 0, 2, 5, 8, 1, 2), 42, 28), ((19, 2, 0, 2, 5, 9, 1, 2), 47, 28), ((21, 2, 0, 2, 6, 10, 1, 2), 51, 28), ((24, 1, 1, 3, 8, 18, 2, 4), 79, 28), ((25, 1, 0, 4, 10, 14, 2, 4), 77, 28), ((26, 1, 1, 3, 9, 20, 2, 5), 87, 28), ((30, 1, 1, 5, 12, 20, 2, 4), 97, 28), ((32, 1, 1, 5, 13, 22, 2, 5), 105, 28), ((32, 2, 0, 5, 11, 16, 2, 4), 89, 28), ((33, 2, 1, 4, 10, 22, 2, 5), 99, 28), ((34, 2, 0, 5, 12, 17, 2, 4), 93, 28), ((35, 2, 1, 4, 11, 24, 2, 6), 107, 28), ((35, 4, 0, 3, 8, 17, 2, 4), 85, 28), ((37, 4, 0, 3, 9, 18, 2, 4), 89, 28), ((38, 2, 0, 6, 14, 20, 3, 5), 111, 28), ((39, 2, 1, 6, 14, 24, 2, 5), 117, 28), ((41, 2, 1, 6, 15, 26, 2, 6), 125, 28), ((46, 3, 1, 5, 14, 30, 3, 7), 136, 28), ((52, 3, 1, 5, 16, 34, 3, 9), 152, 28), ((52, 3, 1, 7, 18, 32, 3, 7), 154, 28), ((68, 7, 1, 7, 18, 36, 3, 7), 174, 28), ((72, 1, 1, 13, 33, 46, 6, 13), 245, 28), ((74, 10, 0, 6, 14, 32, 5, 7), 169, 28), ((79, 11, 0, 6, 16, 34, 4, 8), 179, 28), ((82, 10, 0, 6, 18, 36, 5, 7), 185, 28), ((84, 2, 2, 16, 36, 52, 7, 11), 275, 28), ((89, 11, 0, 6, 21, 39, 4, 8), 199, 28), ((124, 11, 1, 11, 34, 68, 7, 15), 322, 28), ((224, 23, 1, 19, 58, 112, 11, 23), 546, 28), ((3, 1, 0, 2, 3, 1, 3, 10), 31, 29), ((3, 2, 0, 2, 3, 0, 3, 10), 30, 29), ((5, 2, 0, 3, 6, 2, 5, 18), 55, 29), ((5, 2, 0, 4, 9, 2, 7, 22), 68, 29), ((5, 4, 0, 3, 6, 0, 5, 18), 53, 29), ((5, 4, 0, 4, 9, 0, 7, 22), 66, 29), ((6, 3, 0, 4, 5, 0, 5, 18), 53, 29), ((9, 2, 0, 4, 5, 2, 7, 22), 68, 29), ((9, 4, 0, 4, 5, 0, 7, 22), 66, 29), ((12, 3, 0, 8, 10, 3, 10, 36), 109, 29), ((3, 3, 0, 8, 10, 12, 10, 36), 109, 30), ((11, 3, 0, 10, 15, 11, 15, 50), 157, 30), ((19, 7, 0, 15, 30, 19, 25, 90), 278, 30), ((19, 7, 0, 20, 45, 19, 35, 110), 343, 30), ((3, 1, 0, 3, 10, 1, 2, 3), 31, 31), ((3, 2, 0, 3, 10, 0, 2, 3), 30, 31), ((5, 2, 0, 5, 18, 2, 3, 6), 55, 31), ((5, 2, 0, 7, 22, 2, 4, 9), 68, 31), ((5, 4, 0, 5, 18, 0, 3, 6), 53, 31), ((5, 4, 0, 7, 22, 0, 4, 9), 66, 31), ((6, 3, 0, 5, 18, 0, 4, 5), 53, 31), ((9, 2, 0, 7, 22, 2, 4, 5), 68, 31), ((9, 4, 0, 7, 22, 0, 4, 5), 66, 31), ((12, 3, 0, 10, 36, 3, 8, 10), 109, 31), ((18, 2, 0, 2, 3, 3, 3, 10), 53, 32), ((28, 3, 0, 3, 5, 7, 6, 14), 88, 32), ((32, 3, 0, 3, 5, 7, 6, 18), 96, 32), ((32, 3, 0, 4, 5, 6, 5, 18), 94, 32), ((32, 4, 0, 3, 6, 5, 5, 18), 94, 32), ((40, 5, 0, 4, 8, 9, 8, 20), 125, 32), ((46, 5, 0, 4, 8, 9, 8, 26), 137, 32), ((2, 2, 0, 6, 16, 8, 11, 34), 102, 33), ((2, 2, 0, 6, 21, 8, 11, 39), 112, 33), ((5, 5, 0, 12, 28, 14, 20, 64), 195, 33), ((5, 5, 0, 12, 36, 14, 20, 72), 211, 33), ((3, 3, 0, 10, 32, 14, 5, 7), 98, 34), ((3, 3, 0, 10, 36, 18, 5, 7), 106, 34), ((3, 3, 0, 11, 34, 16, 4, 8), 103, 34), ((3, 3, 0, 11, 39, 21, 4, 8), 113, 34), ((13, 4, 0, 15, 35, 13, 25, 80), 246, 35), ((13, 4, 0, 15, 45, 13, 25, 90), 266, 35), ((14, 3, 0, 10, 32, 3, 5, 7), 98, 36), ((14, 6, 0, 10, 32, 0, 5, 7), 95, 36), ((16, 3, 0, 11, 34, 3, 4, 8), 103, 36), ((16, 6, 0, 11, 34, 0, 4, 8), 100, 36), ((18, 3, 0, 10, 36, 3, 5, 7), 106, 36), ((18, 6, 0, 10, 36, 0, 5, 7), 103, 36), ((21, 3, 0, 11, 39, 3, 4, 8), 113, 36), ((21, 6, 0, 11, 39, 0, 4, 8), 110, 36), ((0, 10, 0, 6, 14, 32, 5, 7), 95, 37), ((0, 11, 0, 6, 16, 34, 4, 8), 100, 37), ((5, 5, 0, 6, 14, 32, 5, 7), 100, 37), ((11, 11, 0, 12, 32, 68, 8, 16), 211, 37), ((11, 11, 0, 12, 42, 78, 8, 16), 231, 37), ((22, 7, 0, 4, 5, 0, 4, 9), 66, 38), ((32, 5, 0, 5, 7, 5, 6, 14), 100, 38), ((32, 10, 0, 5, 7, 0, 6, 14), 95, 38), ((34, 11, 0, 4, 8, 0, 6, 16), 100, 38), ((36, 5, 0, 5, 7, 5, 6, 18), 108, 38), ((36, 10, 0, 5, 7, 0, 6, 18), 103, 38), ((39, 11, 0, 4, 8, 0, 6, 21), 110, 38), ((44, 7, 0, 8, 10, 7, 8, 18), 139, 38), ((68, 11, 0, 8, 16, 11, 12, 32), 211, 38), ((78, 11, 0, 8, 16, 11, 12, 42), 231, 38), ((7, 5, 0, 6, 14, 62, 10, 32), 169, 39), ((7, 5, 0, 6, 18, 70, 10, 36), 185, 39), ((8, 4, 0, 6, 16, 67, 11, 34), 179, 39), ((8, 4, 0, 6, 21, 77, 11, 39), 199, 39), ((0, 5, 0, 4, 5, 18, 3, 6), 53, 40), ((0, 4, 0, 6, 21, 8, 11, 39), 110, 41), ((0, 5, 0, 6, 18, 7, 10, 36), 103, 41), ((0, 6, 0, 11, 39, 21, 4, 8), 110, 42), ((2, 2, 0, 11, 34, 8, 6, 16), 102, 43), ((2, 2, 0, 11, 39, 8, 6, 21), 112, 43), ((5, 5, 0, 20, 72, 14, 12, 36), 211, 43), ((0, 4, 0, 4, 5, 9, 7, 22), 66, 44), ((0, 6, 0, 4, 8, 16, 11, 34), 100, 44), ((0, 6, 0, 4, 8, 21, 11, 39), 110, 44), ((0, 6, 0, 5, 7, 14, 10, 32), 95, 44), ((0, 6, 0, 5, 7, 18, 10, 36), 103, 44), ((62, 5, 0, 10, 32, 7, 6, 14), 169, 45), ((67, 4, 0, 11, 34, 8, 6, 16), 179, 45), ((70, 5, 0, 10, 36, 7, 6, 18), 185, 45), ((77, 4, 0, 11, 39, 8, 6, 21), 199, 45), ((0, 5, 0, 10, 32, 7, 6, 14), 95, 46), ((0, 7, 0, 4, 9, 22, 4, 5), 66, 47), ((3, 3, 0, 4, 6, 20, 4, 6), 63, 47), ((5, 5, 0, 6, 12, 36, 8, 10), 111, 47), ((5, 5, 0, 8, 10, 36, 6, 12), 111, 47), ((0, 10, 0, 6, 18, 36, 5, 7), 103, 48), ((0, 11, 0, 6, 21, 39, 4, 8), 110, 48), ((0, 11, 0, 4, 8, 34, 6, 16), 100, 49), ((0, 2, 0, 2, 3, 3, 3, 10), 30, 50), ((0, 3, 0, 4, 5, 6, 5, 18), 53, 50), ((0, 4, 0, 3, 6, 5, 5, 18), 53, 50), ((42, 4, 0, 4, 9, 5, 7, 22), 117, 51), ((7, 7, 0, 8, 18, 44, 8, 10), 139, 52), ((0, 4, 0, 6, 16, 8, 11, 34), 100, 53), ((0, 5, 0, 6, 14, 7, 10, 32), 95, 53), ((62, 5, 0, 6, 14, 7, 10, 32), 169, 54), ((67, 4, 0, 6, 16, 8, 11, 34), 179, 54), ((70, 5, 0, 6, 18, 7, 10, 36), 185, 54), ((77, 4, 0, 6, 21, 8, 11, 39), 199, 54), ((0, 4, 0, 7, 22, 5, 4, 9), 66, 55), ((1, 1, 0, 2, 3, 3, 3, 10), 31, 56), ((2, 2, 0, 3, 6, 5, 5, 18), 55, 56), ((2, 2, 0, 4, 9, 5, 7, 22), 68, 56), ((0, 3, 0, 2, 3, 10, 2, 3), 30, 57), ((0, 5, 0, 3, 6, 18, 4, 5), 53, 57), ((0, 7, 0, 4, 5, 22, 4, 9), 66, 58), ((0, 10, 0, 5, 7, 36, 6, 18), 103, 58), ((42, 4, 0, 7, 22, 5, 4, 9), 117, 59), ((3, 3, 0, 5, 7, 14, 10, 32), 98, 60), ((0, 4, 0, 4, 9, 5, 7, 22), 66, 61), ((5, 4, 0, 4, 9, 42, 7, 22), 117, 62)],
	(8,13): [((15, 1, 1, 1, 7, 7, 2, 4), 52, 0), ((17, 2, 1, 1, 7, 5, 2, 5), 54, 0), ((19, 1, 1, 1, 11, 7, 2, 4), 60, 0), ((20, 1, 1, 1, 7, 12, 2, 4), 62, 0), ((25, 1, 1, 2, 10, 17, 2, 5), 81, 0), ((29, 2, 1, 2, 10, 17, 2, 5), 85, 0), ((44, 2, 2, 3, 17, 28, 4, 8), 139, 0), ((50, 4, 2, 3, 16, 26, 4, 7), 139, 0), ((52, 4, 2, 3, 17, 28, 4, 8), 147, 0), ((70, 6, 3, 4, 22, 36, 5, 10), 193, 0), ((76, 5, 5, 6, 38, 36, 10, 17), 263, 0), ((76, 6, 3, 4, 24, 40, 6, 12), 213, 0), ((79, 9, 5, 5, 35, 23, 10, 24), 260, 0), ((85, 10, 5, 7, 41, 25, 10, 19), 272, 0), ((94, 10, 5, 7, 50, 25, 10, 19), 290, 0), ((95, 4, 5, 5, 57, 38, 10, 18), 301, 0), ((98, 5, 5, 6, 38, 58, 10, 17), 307, 0), ((110, 9, 4, 6, 35, 57, 9, 16), 305, 0), ((126, 10, 5, 7, 41, 66, 10, 19), 354, 0), ((130, 11, 5, 7, 41, 67, 10, 19), 359, 0), ((130, 15, 8, 11, 65, 38, 16, 30), 425, 0), ((142, 15, 8, 11, 77, 38, 16, 30), 449, 0), ((204, 8, 11, 10, 122, 82, 21, 40), 645, 0), ((5, 2, 1, 1, 5, 20, 2, 10), 60, 1), ((7, 1, 1, 1, 4, 15, 2, 7), 52, 1), ((9, 2, 1, 1, 9, 32, 2, 18), 92, 1), ((17, 1, 2, 2, 6, 28, 4, 14), 101, 1), ((17, 2, 1, 2, 5, 29, 2, 10), 85, 1), ((18, 2, 1, 2, 5, 31, 2, 11), 89, 1), ((20, 2, 3, 2, 12, 52, 5, 30), 163, 1), ((21, 1, 2, 2, 6, 32, 4, 14), 109, 1), ((22, 1, 1, 2, 10, 30, 2, 10), 101, 1), ((22, 2, 1, 2, 10, 34, 2, 10), 105, 1), ((23, 2, 2, 1, 11, 40, 4, 11), 121, 1), ((23, 9, 5, 5, 24, 91, 10, 47), 284, 1), ((24, 2, 1, 2, 11, 37, 2, 11), 113, 1), ((27, 4, 2, 1, 13, 54, 4, 13), 145, 1), ((28, 2, 2, 3, 8, 44, 4, 17), 139, 1), ((32, 2, 5, 2, 20, 54, 7, 20), 197, 1), ((34, 6, 3, 2, 16, 68, 5, 16), 187, 1), ((38, 15, 8, 11, 30, 130, 16, 65), 425, 1), ((42, 2, 5, 2, 20, 64, 7, 20), 217, 1), ((62, 6, 9, 8, 30, 154, 15, 92), 487, 1), ((78, 7, 7, 4, 37, 134, 14, 37), 413, 1), ((87, 14, 7, 5, 41, 171, 14, 41), 476, 1), ((5, 2, 1, 1, 14, 24, 2, 9), 76, 2), ((5, 2, 1, 1, 17, 10, 2, 9), 65, 2), ((5, 2, 1, 1, 24, 17, 2, 9), 79, 2), ((5, 2, 1, 1, 24, 24, 2, 9), 86, 2), ((5, 2, 1, 2, 13, 20, 2, 5), 67, 2), ((5, 2, 1, 2, 17, 10, 2, 5), 61, 2), ((5, 2, 1, 2, 20, 13, 2, 5), 67, 2), ((5, 2, 1, 2, 20, 20, 2, 5), 74, 2), ((7, 1, 1, 1, 14, 22, 2, 7), 72, 2), ((7, 1, 1, 1, 22, 14, 2, 7), 72, 2), ((7, 1, 1, 1, 22, 22, 2, 7), 80, 2), ((8, 1, 1, 1, 25, 16, 2, 8), 80, 2), ((8, 1, 1, 1, 25, 25, 2, 8), 89, 2), ((9, 1, 1, 2, 17, 24, 2, 5), 79, 2), ((9, 1, 1, 2, 19, 9, 2, 5), 66, 2), ((9, 1, 1, 2, 24, 14, 2, 5), 76, 2), ((9, 1, 1, 2, 24, 24, 2, 5), 86, 2), ((10, 2, 1, 1, 22, 10, 2, 14), 85, 2), ((10, 2, 1, 2, 23, 35, 2, 10), 107, 2), ((10, 2, 1, 2, 35, 23, 2, 10), 107, 2), ((10, 2, 1, 2, 35, 35, 2, 10), 119, 2), ((20, 2, 3, 2, 38, 60, 5, 20), 195, 2), ((20, 2, 3, 2, 60, 38, 5, 20), 195, 2), ((20, 2, 3, 2, 60, 60, 5, 20), 217, 2), ((23, 9, 5, 5, 62, 106, 10, 39), 344, 2), ((23, 9, 5, 5, 106, 74, 10, 39), 356, 2), ((23, 9, 5, 5, 106, 106, 10, 39), 388, 2), ((26, 4, 4, 3, 54, 88, 8, 31), 285, 2), ((26, 4, 4, 3, 88, 58, 8, 31), 289, 2), ((26, 4, 4, 3, 88, 88, 8, 31), 319, 2), ((31, 3, 4, 4, 58, 88, 8, 26), 289, 2), ((31, 3, 4, 4, 88, 54, 8, 26), 285, 2), ((31, 3, 4, 4, 88, 88, 8, 26), 319, 2), ((39, 5, 5, 9, 83, 39, 10, 23), 298, 2), ((39, 5, 5, 9, 106, 62, 10, 23), 344, 2), ((39, 5, 5, 9, 106, 106, 10, 23), 388, 2), ((55, 9, 7, 14, 119, 55, 14, 35), 432, 2), ((58, 24, 15, 10, 162, 286, 25, 114), 919, 2), ((58, 24, 15, 10, 286, 204, 25, 114), 961, 2), ((58, 24, 15, 10, 286, 286, 25, 114), 1043, 2), ((66, 2, 9, 12, 134, 66, 11, 26), 437, 2), ((87, 1, 9, 9, 175, 87, 18, 47), 578, 2), ((88, 34, 20, 15, 242, 426, 40, 169), 1369, 2), ((88, 34, 20, 15, 426, 304, 40, 169), 1431, 2), ((88, 34, 20, 15, 426, 426, 40, 169), 1553, 2), ((96, 4, 9, 18, 196, 96, 13, 40), 619, 2), ((106, 4, 9, 18, 216, 106, 18, 45), 689, 2), ((114, 10, 15, 24, 286, 162, 25, 58), 919, 2), ((114, 10, 15, 24, 286, 286, 25, 58), 1043, 2), ((169, 15, 20, 34, 426, 242, 40, 88), 1369, 2), ((169, 15, 20, 34, 426, 426, 40, 88), 1553, 2), ((215, 33, 29, 53, 463, 215, 58, 135), 1694, 2), ((377, 11, 39, 59, 765, 377, 78, 157), 2498, 2), ((4, 1, 1, 1, 15, 7, 2, 7), 52, 3), ((4, 1, 1, 1, 19, 11, 2, 7), 60, 3), ((4, 1, 1, 1, 20, 7, 2, 12), 62, 3), ((4, 1, 1, 1, 21, 12, 2, 8), 64, 3), ((4, 1, 1, 1, 25, 12, 2, 12), 72, 3), ((5, 1, 1, 2, 17, 7, 2, 5), 54, 3), ((5, 1, 1, 2, 20, 10, 2, 5), 60, 3), ((5, 1, 1, 2, 25, 7, 2, 13), 70, 3), ((5, 1, 1, 2, 27, 8, 2, 14), 74, 3), ((5, 1, 1, 2, 28, 14, 2, 9), 76, 3), ((5, 1, 1, 2, 33, 14, 2, 14), 86, 3), ((5, 2, 1, 1, 25, 10, 2, 17), 81, 3), ((5, 2, 1, 1, 32, 17, 2, 17), 95, 3), ((5, 2, 1, 2, 29, 10, 2, 17), 85, 3), ((5, 2, 1, 2, 30, 18, 2, 10), 87, 3), ((5, 2, 1, 2, 31, 11, 2, 18), 89, 3), ((5, 2, 1, 2, 38, 18, 2, 18), 103, 3), ((7, 1, 1, 1, 23, 7, 2, 15), 74, 3), ((7, 1, 1, 2, 17, 7, 2, 5), 58, 3), ((7, 3, 2, 4, 50, 16, 4, 26), 139, 3), ((8, 3, 2, 2, 44, 17, 4, 28), 139, 3), ((8, 3, 2, 2, 44, 28, 4, 17), 139, 3), ((8, 3, 2, 2, 55, 28, 4, 28), 161, 3), ((8, 3, 2, 4, 52, 17, 4, 28), 147, 3), ((9, 1, 1, 2, 32, 18, 2, 9), 92, 3), ((10, 2, 1, 1, 30, 10, 2, 22), 101, 3), ((10, 2, 1, 2, 34, 10, 2, 22), 105, 3), ((10, 4, 3, 2, 54, 36, 5, 22), 177, 3), ((10, 4, 3, 6, 70, 22, 5, 36), 193, 3), ((12, 2, 3, 2, 52, 30, 5, 20), 163, 3), ((12, 4, 3, 6, 76, 24, 6, 40), 213, 3), ((13, 1, 2, 4, 54, 13, 4, 27), 145, 3), ((15, 4, 4, 3, 77, 47, 8, 31), 245, 3), ((16, 2, 3, 6, 48, 16, 5, 14), 147, 3), ((16, 2, 3, 6, 68, 16, 5, 34), 187, 3), ((16, 6, 4, 9, 110, 35, 9, 57), 305, 3), ((17, 6, 5, 5, 76, 38, 10, 36), 263, 3), ((17, 6, 5, 5, 94, 56, 10, 36), 299, 3), ((17, 6, 5, 5, 98, 38, 10, 58), 307, 3), ((17, 6, 5, 5, 98, 58, 10, 38), 307, 3), ((17, 6, 5, 5, 118, 58, 10, 58), 347, 3), ((18, 5, 5, 4, 95, 57, 10, 38), 301, 3), ((19, 7, 5, 10, 85, 41, 10, 25), 272, 3), ((19, 7, 5, 10, 94, 50, 10, 25), 290, 3), ((19, 7, 5, 10, 126, 41, 10, 66), 354, 3), ((19, 7, 5, 10, 126, 66, 10, 41), 354, 3), ((19, 7, 5, 10, 151, 66, 10, 66), 404, 3), ((19, 7, 5, 11, 130, 41, 10, 67), 359, 3), ((20, 2, 5, 2, 54, 20, 7, 32), 197, 3), ((22, 8, 7, 6, 126, 76, 13, 50), 401, 3), ((24, 5, 5, 9, 91, 47, 10, 23), 284, 3), ((28, 2, 5, 10, 120, 28, 7, 58), 313, 3), ((30, 8, 9, 6, 154, 92, 15, 62), 487, 3), ((30, 11, 8, 6, 160, 106, 16, 65), 523, 3), ((30, 11, 8, 15, 130, 65, 16, 38), 425, 3), ((30, 11, 8, 15, 142, 77, 16, 38), 449, 3), ((40, 10, 11, 8, 204, 122, 21, 82), 645, 3), ((41, 5, 7, 14, 119, 41, 14, 35), 372, 3), ((41, 5, 7, 14, 171, 41, 14, 87), 476, 3), ((63, 22, 19, 17, 358, 216, 38, 142), 1139, 3), ((5, 2, 1, 1, 5, 17, 2, 7), 54, 4), ((5, 2, 1, 1, 7, 17, 2, 7), 58, 4), ((7, 1, 1, 1, 4, 19, 2, 11), 60, 4), ((8, 1, 1, 1, 4, 21, 2, 12), 64, 4), ((9, 2, 1, 1, 5, 28, 2, 14), 76, 4), ((10, 2, 1, 2, 5, 30, 2, 18), 87, 4), ((12, 1, 1, 1, 4, 20, 2, 7), 62, 4), ((12, 1, 1, 1, 4, 25, 2, 12), 72, 4), ((13, 5, 3, 2, 17, 45, 6, 17), 149, 4), ((14, 1, 2, 2, 5, 24, 3, 12), 86, 4), ((14, 2, 1, 1, 5, 33, 2, 14), 86, 4), ((14, 6, 3, 2, 16, 48, 5, 16), 147, 4), ((15, 1, 1, 1, 7, 23, 2, 7), 74, 4), ((15, 2, 1, 1, 7, 27, 2, 7), 78, 4), ((17, 1, 1, 2, 5, 25, 2, 10), 81, 4), ((17, 1, 1, 2, 5, 32, 2, 17), 95, 4), ((17, 2, 1, 1, 8, 30, 2, 8), 86, 4), ((17, 2, 2, 3, 8, 44, 4, 28), 139, 4), ((18, 2, 1, 2, 5, 38, 2, 18), 103, 4), ((22, 2, 3, 4, 10, 54, 5, 36), 177, 4), ((22, 3, 4, 4, 9, 56, 5, 34), 178, 4), ((23, 9, 5, 5, 24, 79, 10, 35), 260, 4), ((23, 9, 5, 5, 35, 79, 10, 35), 282, 4), ((25, 10, 5, 7, 19, 85, 10, 41), 272, 4), ((25, 10, 5, 7, 19, 94, 10, 50), 290, 4), ((26, 4, 2, 3, 7, 50, 4, 16), 139, 4), ((28, 2, 2, 3, 8, 55, 4, 28), 161, 4), ((28, 4, 2, 3, 8, 52, 4, 17), 147, 4), ((31, 3, 4, 4, 15, 77, 8, 47), 245, 4), ((35, 14, 7, 5, 41, 119, 14, 41), 372, 4), ((36, 5, 5, 6, 17, 76, 10, 38), 263, 4), ((36, 5, 5, 6, 17, 94, 10, 56), 299, 4), ((36, 6, 3, 4, 10, 70, 5, 22), 193, 4), ((38, 4, 5, 5, 18, 95, 10, 57), 301, 4), ((38, 5, 5, 6, 17, 98, 10, 58), 307, 4), ((38, 15, 8, 11, 30, 142, 16, 77), 449, 4), ((40, 6, 3, 4, 12, 76, 6, 24), 213, 4), ((41, 10, 5, 7, 19, 126, 10, 66), 354, 4), ((43, 7, 7, 4, 37, 99, 14, 37), 343, 4), ((50, 6, 7, 8, 22, 126, 13, 76), 401, 4), ((57, 9, 4, 6, 16, 110, 9, 35), 305, 4), ((58, 5, 5, 6, 17, 98, 10, 38), 307, 4), ((58, 5, 5, 6, 17, 118, 10, 58), 347, 4), ((65, 6, 8, 11, 30, 160, 16, 106), 523, 4), ((66, 10, 5, 7, 19, 126, 10, 41), 354, 4), ((66, 10, 5, 7, 19, 151, 10, 66), 404, 4), ((67, 11, 5, 7, 19, 130, 10, 41), 359, 4), ((82, 8, 11, 10, 40, 204, 21, 122), 645, 4), ((100, 42, 27, 16, 134, 354, 43, 134), 1173, 4), ((142, 17, 19, 22, 63, 358, 38, 216), 1139, 4), ((14, 1, 1, 1, 7, 7, 2, 22), 72, 5), ((16, 1, 1, 1, 8, 8, 2, 25), 80, 5), ((17, 1, 1, 2, 5, 9, 2, 10), 65, 5), ((17, 2, 1, 1, 9, 5, 2, 24), 79, 5), ((20, 2, 1, 2, 5, 5, 2, 20), 74, 5), ((22, 1, 1, 1, 7, 7, 2, 22), 80, 5), ((24, 1, 1, 2, 5, 9, 2, 24), 86, 5), ((24, 2, 1, 1, 9, 5, 2, 24), 86, 5), ((25, 1, 1, 1, 8, 8, 2, 25), 89, 5), ((35, 2, 1, 2, 10, 10, 2, 35), 119, 5), ((38, 2, 3, 2, 20, 20, 5, 60), 195, 5), ((47, 9, 5, 5, 39, 23, 10, 39), 262, 5), ((47, 9, 5, 5, 39, 23, 10, 79), 302, 5), ((54, 3, 4, 4, 26, 31, 8, 88), 285, 5), ((58, 4, 4, 3, 31, 26, 8, 88), 289, 5), ((60, 2, 3, 2, 20, 20, 5, 60), 217, 5), ((74, 9, 5, 5, 39, 23, 10, 106), 356, 5), ((79, 5, 5, 9, 23, 39, 10, 47), 302, 5), ((83, 9, 5, 5, 39, 23, 10, 39), 298, 5), ((88, 3, 4, 4, 26, 31, 8, 88), 319, 5), ((88, 4, 4, 3, 31, 26, 8, 88), 319, 5), ((106, 5, 5, 9, 23, 39, 10, 106), 388, 5), ((106, 9, 5, 5, 39, 23, 10, 106), 388, 5), ((175, 9, 9, 1, 87, 47, 18, 87), 578, 5), ((204, 24, 15, 10, 114, 58, 25, 286), 961, 5), ((286, 10, 15, 24, 58, 114, 25, 286), 1043, 5), ((286, 24, 15, 10, 114, 58, 25, 286), 1043, 5), ((304, 34, 20, 15, 169, 88, 40, 426), 1431, 5), ((426, 15, 20, 34, 88, 169, 40, 426), 1553, 5), ((426, 34, 20, 15, 169, 88, 40, 426), 1553, 5), ((5, 2, 1, 1, 9, 10, 2, 9), 57, 6), ((5, 2, 1, 1, 9, 17, 2, 24), 79, 6), ((5, 2, 1, 1, 9, 19, 2, 9), 66, 6), ((5, 2, 1, 1, 9, 24, 2, 14), 76, 6), ((5, 2, 1, 1, 9, 24, 2, 24), 86, 6), ((5, 2, 1, 2, 5, 10, 2, 17), 61, 6), ((5, 2, 1, 2, 5, 17, 2, 10), 61, 6), ((5, 2, 1, 2, 5, 20, 2, 13), 67, 6), ((7, 1, 1, 1, 7, 7, 2, 7), 50, 6), ((7, 1, 1, 1, 7, 7, 2, 15), 58, 6), ((7, 1, 1, 1, 7, 14, 2, 22), 72, 6), ((7, 1, 1, 1, 7, 22, 2, 14), 72, 6), ((7, 1, 1, 1, 7, 22, 2, 22), 80, 6), ((8, 1, 1, 1, 8, 16, 2, 25), 80, 6), ((8, 1, 1, 1, 8, 25, 2, 16), 80, 6), ((8, 1, 1, 1, 8, 25, 2, 25), 89, 6), ((9, 1, 1, 2, 5, 9, 2, 19), 66, 6), ((9, 1, 1, 2, 5, 14, 2, 24), 76, 6), ((9, 1, 1, 2, 5, 24, 2, 24), 86, 6), ((10, 2, 1, 1, 14, 10, 2, 14), 77, 6), ((10, 2, 1, 1, 14, 10, 2, 22), 85, 6), ((10, 2, 1, 2, 10, 23, 2, 35), 107, 6), ((10, 2, 1, 2, 10, 35, 2, 23), 107, 6), ((14, 1, 1, 2, 10, 14, 2, 10), 77, 6), ((14, 1, 1, 2, 10, 22, 2, 10), 85, 6), ((20, 2, 3, 2, 20, 38, 5, 60), 195, 6), ((20, 2, 3, 2, 20, 60, 5, 38), 195, 6), ((20, 2, 3, 2, 20, 60, 5, 60), 217, 6), ((23, 9, 5, 5, 39, 47, 10, 79), 302, 6), ((23, 9, 5, 5, 39, 74, 10, 106), 356, 6), ((23, 9, 5, 5, 39, 106, 10, 106), 388, 6), ((26, 4, 4, 3, 31, 88, 8, 54), 285, 6), ((26, 4, 4, 3, 31, 88, 8, 88), 319, 6), ((26, 12, 9, 2, 66, 134, 11, 66), 437, 6), ((31, 3, 4, 4, 26, 54, 8, 88), 285, 6), ((31, 3, 4, 4, 26, 88, 8, 58), 289, 6), ((31, 3, 4, 4, 26, 88, 8, 88), 319, 6), ((39, 5, 5, 9, 23, 106, 10, 106), 388, 6), ((40, 18, 9, 4, 96, 196, 13, 96), 619, 6), ((45, 18, 9, 4, 106, 216, 18, 106), 689, 6), ((47, 9, 9, 1, 87, 175, 18, 87), 578, 6), ((55, 9, 7, 14, 35, 55, 14, 70), 383, 6), ((55, 9, 7, 14, 35, 55, 14, 119), 432, 6), ((58, 24, 15, 10, 114, 204, 25, 286), 961, 6), ((58, 24, 15, 10, 114, 286, 25, 162), 919, 6), ((58, 24, 15, 10, 114, 286, 25, 286), 1043, 6), ((66, 2, 9, 12, 26, 66, 11, 134), 437, 6), ((88, 34, 20, 15, 169, 304, 40, 426), 1431, 6), ((88, 34, 20, 15, 169, 426, 40, 242), 1369, 6), ((96, 4, 9, 18, 40, 96, 13, 196), 619, 6), ((106, 4, 9, 18, 45, 106, 18, 216), 689, 6), ((114, 10, 15, 24, 58, 162, 25, 286), 919, 6), ((114, 10, 15, 24, 58, 286, 25, 286), 1043, 6), ((157, 59, 39, 11, 377, 765, 78, 377), 2498, 6), ((169, 15, 20, 34, 88, 242, 40, 426), 1369, 6), ((169, 15, 20, 34, 88, 426, 40, 426), 1553, 6), ((215, 33, 29, 53, 135, 215, 58, 275), 1506, 6), ((215, 33, 29, 53, 135, 215, 58, 463), 1694, 6), ((377, 11, 39, 59, 157, 377, 78, 765), 2498, 6), ((4, 1, 1, 1, 7, 7, 2, 15), 52, 7), ((4, 1, 1, 1, 7, 11, 2, 19), 60, 7), ((4, 1, 1, 1, 8, 12, 2, 21), 64, 7), ((4, 1, 1, 1, 12, 12, 2, 25), 72, 7), ((5, 1, 1, 2, 5, 7, 2, 17), 54, 7), ((5, 1, 1, 2, 5, 10, 2, 20), 60, 7), ((5, 1, 1, 2, 14, 8, 2, 27), 74, 7), ((5, 1, 1, 2, 14, 14, 2, 33), 86, 7), ((5, 2, 1, 1, 9, 10, 2, 17), 65, 7), ((5, 2, 1, 1, 17, 17, 2, 32), 95, 7), ((5, 2, 1, 2, 10, 18, 2, 30), 87, 7), ((5, 2, 1, 2, 18, 18, 2, 38), 103, 7), ((5, 2, 2, 1, 14, 18, 3, 30), 98, 7), ((7, 3, 2, 4, 26, 16, 4, 50), 139, 7), ((8, 3, 2, 2, 17, 28, 4, 44), 139, 7), ((8, 3, 2, 2, 28, 28, 4, 55), 161, 7), ((8, 3, 2, 4, 28, 17, 4, 52), 147, 7), ((10, 4, 3, 2, 22, 36, 5, 54), 177, 7), ((10, 4, 3, 6, 36, 22, 5, 70), 193, 7), ((11, 4, 3, 3, 26, 40, 8, 66), 209, 7), ((12, 2, 3, 2, 20, 30, 5, 52), 163, 7), ((12, 4, 3, 6, 40, 24, 6, 76), 213, 7), ((15, 4, 4, 3, 31, 47, 8, 77), 245, 7), ((16, 2, 3, 6, 14, 16, 5, 48), 147, 7), ((17, 6, 5, 5, 36, 38, 10, 76), 263, 7), ((17, 6, 5, 5, 36, 56, 10, 94), 299, 7), ((17, 6, 5, 5, 38, 58, 10, 98), 307, 7), ((17, 6, 5, 5, 58, 38, 10, 98), 307, 7), ((17, 6, 5, 5, 58, 58, 10, 118), 347, 7), ((18, 5, 5, 4, 38, 57, 10, 95), 301, 7), ((19, 7, 5, 10, 25, 41, 10, 85), 272, 7), ((19, 7, 5, 10, 25, 50, 10, 94), 290, 7), ((19, 7, 5, 10, 41, 66, 10, 126), 354, 7), ((19, 7, 5, 10, 66, 41, 10, 126), 354, 7), ((19, 7, 5, 10, 66, 66, 10, 151), 404, 7), ((20, 2, 5, 2, 32, 20, 7, 54), 197, 7), ((22, 8, 7, 6, 50, 76, 13, 126), 401, 7), ((24, 5, 5, 9, 23, 35, 10, 79), 260, 7), ((24, 5, 5, 9, 23, 47, 10, 91), 284, 7), ((30, 8, 9, 6, 62, 92, 15, 154), 487, 7), ((30, 11, 8, 15, 38, 65, 16, 130), 425, 7), ((30, 11, 8, 15, 38, 77, 16, 142), 449, 7), ((35, 5, 5, 9, 23, 35, 10, 79), 282, 7), ((40, 10, 11, 8, 82, 122, 21, 204), 645, 7), ((41, 5, 7, 14, 35, 41, 14, 119), 372, 7), ((63, 22, 19, 17, 142, 216, 38, 358), 1139, 7), ((134, 16, 27, 42, 100, 134, 43, 354), 1173, 7), ((20, 1, 1, 1, 4, 12, 2, 7), 62, 8), ((24, 1, 1, 2, 5, 9, 2, 17), 79, 8), ((24, 2, 1, 1, 9, 5, 2, 14), 76, 8), ((25, 1, 1, 1, 4, 12, 2, 12), 72, 8), ((25, 1, 1, 1, 8, 8, 2, 16), 80, 8), ((25, 1, 1, 2, 5, 17, 2, 10), 81, 8), ((25, 2, 1, 1, 5, 13, 2, 7), 70, 8), ((27, 2, 1, 1, 5, 14, 2, 8), 74, 8), ((27, 2, 1, 1, 7, 15, 2, 7), 78, 8), ((28, 2, 1, 1, 5, 9, 2, 14), 76, 8), ((30, 1, 1, 2, 10, 22, 2, 10), 101, 8), ((30, 2, 1, 1, 8, 17, 2, 8), 86, 8), ((30, 2, 1, 2, 5, 10, 2, 18), 87, 8), ((31, 2, 1, 2, 5, 18, 2, 11), 89, 8), ((32, 1, 1, 2, 5, 17, 2, 17), 95, 8), ((32, 2, 1, 1, 9, 9, 2, 18), 92, 8), ((33, 2, 1, 1, 5, 14, 2, 14), 86, 8), ((34, 2, 1, 2, 10, 22, 2, 10), 105, 8), ((35, 2, 1, 2, 10, 10, 2, 23), 107, 8), ((37, 2, 1, 2, 11, 24, 2, 11), 113, 8), ((38, 2, 1, 2, 5, 18, 2, 18), 103, 8), ((44, 2, 2, 3, 8, 17, 4, 28), 139, 8), ((44, 2, 2, 3, 8, 28, 4, 17), 139, 8), ((45, 5, 3, 2, 17, 13, 6, 17), 149, 8), ((52, 2, 3, 2, 12, 20, 5, 30), 163, 8), ((54, 2, 3, 4, 10, 22, 5, 36), 177, 8), ((54, 2, 5, 2, 20, 32, 7, 20), 197, 8), ((55, 2, 2, 3, 8, 28, 4, 28), 161, 8), ((56, 3, 4, 4, 9, 22, 5, 34), 178, 8), ((60, 2, 3, 2, 20, 20, 5, 38), 195, 8), ((64, 2, 5, 2, 20, 42, 7, 20), 217, 8), ((68, 6, 3, 2, 16, 34, 5, 16), 187, 8), ((76, 5, 5, 6, 17, 36, 10, 38), 263, 8), ((76, 6, 3, 4, 12, 40, 6, 24), 213, 8), ((88, 4, 4, 3, 31, 26, 8, 54), 285, 8), ((91, 9, 5, 5, 24, 23, 10, 47), 284, 8), ((98, 5, 5, 6, 17, 38, 10, 58), 307, 8), ((98, 5, 5, 6, 17, 58, 10, 38), 307, 8), ((99, 7, 7, 4, 37, 43, 14, 37), 343, 8), ((106, 5, 5, 9, 23, 39, 10, 74), 356, 8), ((106, 9, 5, 5, 39, 23, 10, 62), 344, 8), ((118, 5, 5, 6, 17, 58, 10, 58), 347, 8), ((119, 14, 7, 5, 41, 35, 14, 41), 372, 8), ((120, 10, 5, 2, 28, 58, 7, 28), 313, 8), ((126, 6, 7, 8, 22, 50, 13, 76), 401, 8), ((134, 7, 7, 4, 37, 78, 14, 37), 413, 8), ((160, 6, 8, 11, 30, 65, 16, 106), 523, 8), ((171, 14, 7, 5, 41, 87, 14, 41), 476, 8), ((196, 18, 9, 4, 96, 40, 13, 96), 619, 8), ((216, 18, 9, 4, 106, 45, 18, 106), 689, 8), ((286, 10, 15, 24, 58, 114, 25, 204), 961, 8), ((286, 24, 15, 10, 114, 58, 25, 162), 919, 8), ((354, 42, 27, 16, 134, 100, 43, 134), 1173, 8), ((358, 17, 19, 22, 63, 142, 38, 216), 1139, 8), ((426, 15, 20, 34, 88, 169, 40, 304), 1431, 8), ((426, 34, 20, 15, 169, 88, 40, 242), 1369, 8), ((765, 59, 39, 11, 377, 157, 78, 377), 2498, 8), ((13, 2, 1, 1, 4, 24, 2, 7), 67, 9), ((13, 2, 1, 1, 5, 25, 2, 7), 70, 9), ((14, 2, 1, 1, 5, 27, 2, 8), 74, 9), ((21, 4, 2, 1, 6, 38, 3, 9), 102, 9), ((23, 1, 1, 1, 7, 23, 2, 7), 82, 9), ((24, 2, 1, 1, 4, 24, 2, 7), 78, 9), ((24, 4, 2, 1, 7, 42, 4, 10), 115, 9), ((29, 2, 1, 2, 5, 29, 2, 10), 97, 9), ((38, 4, 2, 1, 6, 38, 3, 9), 119, 9), ((52, 4, 2, 3, 8, 52, 4, 17), 171, 9), ((7, 1, 1, 1, 20, 4, 2, 12), 62, 10), ((7, 1, 1, 2, 17, 5, 2, 5), 54, 10), ((7, 1, 1, 2, 25, 5, 2, 13), 70, 10), ((8, 1, 1, 2, 27, 5, 2, 14), 74, 10), ((10, 1, 1, 2, 20, 5, 2, 5), 60, 10), ((10, 2, 1, 1, 25, 5, 2, 17), 81, 10), ((10, 2, 1, 2, 29, 5, 2, 17), 85, 10), ((11, 1, 1, 1, 19, 4, 2, 7), 60, 10), ((12, 1, 1, 1, 21, 4, 2, 8), 64, 10), ((12, 1, 1, 1, 25, 4, 2, 12), 72, 10), ((12, 2, 2, 1, 28, 5, 3, 18), 94, 10), ((14, 1, 1, 2, 28, 5, 2, 9), 76, 10), ((14, 1, 1, 2, 33, 5, 2, 14), 86, 10), ((16, 3, 2, 4, 50, 7, 4, 26), 139, 10), ((17, 2, 1, 1, 32, 5, 2, 17), 95, 10), ((17, 3, 2, 2, 44, 8, 4, 28), 139, 10), ((17, 3, 2, 4, 52, 8, 4, 28), 147, 10), ((18, 1, 1, 2, 32, 9, 2, 9), 92, 10), ((18, 2, 1, 2, 38, 5, 2, 18), 103, 10), ((22, 4, 3, 6, 70, 10, 5, 36), 193, 10), ((24, 4, 3, 6, 76, 12, 6, 40), 213, 10), ((28, 3, 2, 2, 44, 8, 4, 17), 139, 10), ((28, 3, 2, 2, 55, 8, 4, 28), 161, 10), ((30, 2, 3, 2, 52, 12, 5, 20), 163, 10), ((35, 6, 4, 9, 110, 16, 9, 57), 305, 10), ((36, 4, 3, 2, 54, 10, 5, 22), 177, 10), ((38, 6, 5, 5, 98, 17, 10, 58), 307, 10), ((41, 7, 5, 10, 85, 19, 10, 25), 272, 10), ((41, 7, 5, 10, 126, 19, 10, 66), 354, 10), ((47, 4, 4, 3, 77, 15, 8, 31), 245, 10), ((47, 5, 5, 9, 91, 24, 10, 23), 284, 10), ((50, 7, 5, 10, 94, 19, 10, 25), 290, 10), ((56, 6, 5, 5, 94, 17, 10, 36), 299, 10), ((57, 5, 5, 4, 95, 18, 10, 38), 301, 10), ((58, 6, 5, 5, 98, 17, 10, 38), 307, 10), ((58, 6, 5, 5, 118, 17, 10, 58), 347, 10), ((65, 11, 8, 15, 130, 30, 16, 38), 425, 10), ((76, 8, 7, 6, 126, 22, 13, 50), 401, 10), ((77, 11, 8, 15, 142, 30, 16, 38), 449, 10), ((92, 8, 9, 6, 154, 30, 15, 62), 487, 10), ((106, 11, 8, 6, 160, 30, 16, 65), 523, 10), ((122, 10, 11, 8, 204, 40, 21, 82), 645, 10), ((216, 22, 19, 17, 358, 63, 38, 142), 1139, 10), ((10, 2, 1, 1, 17, 5, 2, 9), 65, 11), ((10, 2, 1, 2, 17, 5, 2, 5), 61, 11), ((14, 1, 1, 2, 24, 9, 2, 5), 76, 11), ((16, 1, 1, 1, 25, 8, 2, 8), 80, 11), ((17, 2, 1, 1, 24, 5, 2, 9), 79, 11), ((22, 1, 1, 1, 22, 7, 2, 7), 80, 11), ((23, 2, 1, 2, 35, 10, 2, 10), 107, 11), ((24, 1, 1, 2, 17, 9, 2, 5), 79, 11), ((24, 1, 1, 2, 24, 9, 2, 5), 86, 11), ((24, 2, 1, 1, 24, 5, 2, 9), 86, 11), ((25, 1, 1, 1, 25, 8, 2, 8), 89, 11), ((35, 2, 1, 2, 35, 10, 2, 10), 119, 11), ((38, 2, 3, 2, 60, 20, 5, 20), 195, 11), ((47, 9, 5, 5, 79, 23, 10, 39), 302, 11), ((54, 3, 4, 4, 88, 31, 8, 26), 285, 11), ((58, 4, 4, 3, 88, 26, 8, 31), 289, 11), ((60, 2, 3, 2, 60, 20, 5, 20), 217, 11), ((62, 5, 5, 9, 106, 39, 10, 23), 344, 11), ((74, 9, 5, 5, 106, 23, 10, 39), 356, 11), ((88, 3, 4, 4, 88, 31, 8, 26), 319, 11), ((88, 4, 4, 3, 88, 26, 8, 31), 319, 11), ((106, 5, 5, 9, 106, 39, 10, 23), 388, 11), ((106, 9, 5, 5, 106, 23, 10, 39), 388, 11), ((162, 10, 15, 24, 286, 114, 25, 58), 919, 11), ((204, 24, 15, 10, 286, 58, 25, 114), 961, 11), ((242, 15, 20, 34, 426, 169, 40, 88), 1369, 11), ((286, 10, 15, 24, 204, 114, 25, 58), 961, 11), ((286, 10, 15, 24, 286, 114, 25, 58), 1043, 11), ((286, 24, 15, 10, 286, 58, 25, 114), 1043, 11), ((304, 34, 20, 15, 426, 88, 40, 169), 1431, 11), ((426, 15, 20, 34, 304, 169, 40, 88), 1431, 11), ((426, 15, 20, 34, 426, 169, 40, 88), 1553, 11), ((426, 34, 20, 15, 426, 88, 40, 169), 1553, 11), ((5, 2, 1, 2, 5, 10, 2, 10), 54, 12), ((5, 2, 1, 2, 5, 13, 2, 20), 67, 12), ((5, 2, 1, 2, 5, 20, 2, 20), 74, 12), ((7, 1, 1, 1, 7, 15, 2, 7), 58, 12), ((9, 1, 1, 2, 5, 9, 2, 10), 57, 12), ((9, 1, 1, 2, 5, 17, 2, 10), 65, 12), ((9, 1, 1, 2, 5, 24, 2, 17), 79, 12), ((10, 2, 1, 2, 10, 10, 2, 10), 69, 12), ((10, 2, 1, 2, 10, 10, 2, 22), 81, 12), ((10, 2, 1, 2, 10, 22, 2, 10), 81, 12), ((10, 2, 1, 2, 10, 35, 2, 35), 119, 12), ((23, 9, 5, 5, 39, 47, 10, 39), 262, 12), ((23, 9, 5, 5, 39, 83, 10, 39), 298, 12), ((23, 9, 5, 5, 39, 106, 10, 62), 344, 12), ((26, 4, 4, 3, 31, 58, 8, 88), 289, 12), ((35, 14, 7, 9, 55, 70, 14, 55), 383, 12), ((35, 14, 7, 9, 55, 119, 14, 55), 432, 12), ((39, 5, 5, 9, 23, 39, 10, 47), 262, 12), ((39, 5, 5, 9, 23, 39, 10, 83), 298, 12), ((39, 5, 5, 9, 23, 62, 10, 106), 344, 12), ((39, 5, 5, 9, 23, 79, 10, 47), 302, 12), ((39, 5, 5, 9, 23, 106, 10, 74), 356, 12), ((87, 1, 9, 9, 47, 87, 18, 175), 578, 12), ((88, 34, 20, 15, 169, 426, 40, 426), 1553, 12), ((114, 10, 15, 24, 58, 286, 25, 204), 961, 12), ((135, 53, 29, 33, 215, 275, 58, 215), 1506, 12), ((135, 53, 29, 33, 215, 463, 58, 215), 1694, 12), ((169, 15, 20, 34, 88, 426, 40, 304), 1431, 12), ((15, 1, 1, 1, 4, 7, 2, 7), 52, 13), ((17, 2, 1, 1, 5, 5, 2, 7), 54, 13), ((17, 2, 1, 1, 7, 5, 2, 7), 58, 13), ((19, 1, 1, 1, 4, 7, 2, 11), 60, 13), ((19, 2, 1, 1, 9, 5, 2, 9), 66, 13), ((20, 2, 1, 1, 5, 5, 2, 10), 60, 13), ((21, 1, 1, 1, 4, 8, 2, 12), 64, 13), ((22, 1, 1, 1, 7, 7, 2, 14), 72, 13), ((23, 1, 1, 1, 7, 15, 2, 7), 74, 13), ((29, 2, 1, 2, 5, 17, 2, 10), 85, 13), ((40, 2, 2, 1, 11, 23, 4, 11), 121, 13), ((48, 6, 3, 2, 16, 14, 5, 16), 147, 13), ((50, 4, 2, 3, 7, 26, 4, 16), 139, 13), ((52, 4, 2, 3, 8, 28, 4, 17), 147, 13), ((54, 4, 2, 1, 13, 27, 4, 13), 145, 13), ((70, 6, 3, 4, 10, 36, 5, 22), 193, 13), ((77, 3, 4, 4, 15, 31, 8, 47), 245, 13), ((79, 9, 5, 5, 24, 23, 10, 35), 260, 13), ((79, 9, 5, 5, 35, 23, 10, 35), 282, 13), ((85, 10, 5, 7, 19, 25, 10, 41), 272, 13), ((94, 5, 5, 6, 17, 36, 10, 56), 299, 13), ((94, 10, 5, 7, 19, 25, 10, 50), 290, 13), ((95, 4, 5, 5, 18, 38, 10, 57), 301, 13), ((110, 9, 4, 6, 16, 57, 9, 35), 305, 13), ((126, 10, 5, 7, 19, 41, 10, 66), 354, 13), ((126, 10, 5, 7, 19, 66, 10, 41), 354, 13), ((130, 11, 5, 7, 19, 67, 10, 41), 359, 13), ((130, 15, 8, 11, 30, 38, 16, 65), 425, 13), ((134, 12, 9, 2, 66, 26, 11, 66), 437, 13), ((142, 15, 8, 11, 30, 38, 16, 77), 449, 13), ((151, 10, 5, 7, 19, 66, 10, 66), 404, 13), ((154, 6, 9, 8, 30, 62, 15, 92), 487, 13), ((204, 8, 11, 10, 40, 82, 21, 122), 645, 13), ((5, 2, 1, 1, 10, 20, 2, 5), 60, 14), ((8, 1, 1, 1, 12, 21, 2, 4), 64, 14), ((9, 2, 1, 1, 14, 28, 2, 5), 76, 14), ((10, 2, 1, 2, 18, 30, 2, 5), 87, 14), ((14, 2, 1, 1, 8, 27, 2, 5), 74, 14), ((14, 2, 1, 1, 14, 33, 2, 5), 86, 14), ((17, 2, 1, 2, 10, 29, 2, 5), 85, 14), ((20, 2, 3, 2, 30, 52, 5, 12), 163, 14), ((22, 2, 3, 4, 36, 54, 5, 10), 177, 14), ((23, 9, 5, 5, 47, 91, 10, 24), 284, 14), ((25, 10, 5, 7, 41, 85, 10, 19), 272, 14), ((25, 10, 5, 7, 50, 94, 10, 19), 290, 14), ((28, 4, 2, 3, 17, 52, 4, 8), 147, 14), ((36, 5, 5, 6, 56, 94, 10, 17), 299, 14), ((36, 6, 3, 4, 22, 70, 5, 10), 193, 14), ((38, 5, 5, 6, 58, 98, 10, 17), 307, 14), ((38, 15, 8, 11, 65, 130, 16, 30), 425, 14), ((38, 15, 8, 11, 77, 142, 16, 30), 449, 14), ((50, 6, 7, 8, 76, 126, 13, 22), 401, 14), ((57, 9, 4, 6, 35, 110, 9, 16), 305, 14), ((65, 6, 8, 11, 106, 160, 16, 30), 523, 14), ((67, 11, 5, 7, 41, 130, 10, 19), 359, 14), ((142, 17, 19, 22, 216, 358, 38, 63), 1139, 14), ((12, 2, 2, 1, 14, 5, 3, 24), 86, 15), ((12, 2, 2, 1, 18, 5, 3, 28), 94, 15), ((14, 2, 2, 1, 17, 6, 4, 28), 101, 15), ((14, 2, 2, 1, 21, 6, 4, 32), 109, 15), ((5, 1, 1, 2, 27, 8, 2, 27), 87, 16), ((5, 2, 1, 1, 17, 10, 2, 25), 81, 16), ((6, 1, 2, 4, 38, 9, 3, 38), 119, 16), ((11, 1, 2, 2, 23, 11, 4, 40), 121, 16), ((13, 1, 2, 4, 27, 13, 4, 54), 145, 16), ((24, 2, 7, 14, 124, 24, 9, 124), 385, 16), ((29, 2, 7, 14, 81, 29, 14, 144), 392, 16), ((29, 2, 7, 14, 144, 29, 14, 144), 455, 16), ((24, 1, 2, 2, 12, 14, 3, 5), 86, 17), ((28, 1, 2, 2, 12, 18, 3, 5), 94, 17), ((30, 1, 2, 2, 18, 14, 3, 5), 98, 17), ((32, 1, 2, 2, 14, 21, 4, 6), 109, 17), ((35, 1, 2, 2, 21, 17, 4, 6), 115, 17), ((39, 1, 2, 2, 21, 21, 4, 6), 123, 17), ((56, 3, 4, 4, 34, 22, 5, 9), 178, 17), ((66, 3, 3, 4, 40, 26, 8, 11), 209, 17), ((7, 1, 1, 1, 12, 4, 2, 20), 62, 18), ((7, 1, 1, 1, 20, 4, 2, 20), 70, 18), ((7, 1, 1, 2, 13, 5, 2, 25), 70, 18), ((7, 1, 1, 2, 24, 4, 2, 24), 78, 18), ((8, 1, 1, 2, 27, 5, 2, 27), 87, 18), ((9, 1, 2, 4, 21, 6, 3, 38), 102, 18), ((9, 1, 2, 4, 38, 6, 3, 38), 119, 18), ((10, 1, 2, 4, 24, 7, 4, 42), 115, 18), ((10, 1, 2, 4, 42, 7, 4, 42), 133, 18), ((10, 2, 1, 1, 17, 5, 2, 25), 81, 18), ((10, 2, 1, 1, 25, 5, 2, 25), 89, 18), ((10, 2, 1, 2, 17, 5, 2, 29), 85, 18), ((10, 2, 1, 2, 29, 5, 2, 29), 97, 18), ((11, 2, 1, 2, 18, 5, 2, 31), 89, 18), ((11, 2, 1, 2, 31, 5, 2, 31), 102, 18), ((16, 1, 4, 4, 42, 13, 8, 62), 191, 18), ((16, 1, 4, 4, 62, 13, 8, 62), 211, 18), ((17, 3, 2, 2, 28, 8, 4, 44), 139, 18), ((17, 3, 2, 2, 44, 8, 4, 44), 155, 18), ((17, 3, 2, 4, 52, 8, 4, 52), 171, 18), ((12, 1, 1, 1, 12, 4, 2, 25), 72, 19), ((14, 1, 1, 2, 9, 5, 2, 28), 76, 19), ((14, 1, 1, 2, 14, 5, 2, 33), 86, 19), ((16, 3, 2, 4, 26, 7, 4, 50), 139, 19), ((17, 2, 1, 1, 17, 5, 2, 32), 95, 19), ((18, 1, 1, 2, 9, 9, 2, 32), 92, 19), ((18, 2, 1, 2, 10, 5, 2, 30), 87, 19), ((18, 2, 1, 2, 18, 5, 2, 38), 103, 19), ((22, 4, 3, 6, 36, 10, 5, 70), 193, 19), ((30, 2, 3, 2, 20, 12, 5, 52), 163, 19), ((35, 6, 4, 9, 57, 16, 9, 110), 305, 19), ((41, 7, 5, 10, 25, 19, 10, 85), 272, 19), ((41, 7, 5, 11, 67, 19, 10, 130), 359, 19), ((66, 7, 5, 10, 41, 19, 10, 126), 354, 19), ((66, 7, 5, 10, 66, 19, 10, 151), 404, 19), ((106, 11, 8, 6, 65, 30, 16, 160), 523, 19), ((4, 1, 1, 1, 12, 7, 2, 20), 62, 20), ((4, 1, 1, 1, 20, 7, 2, 20), 70, 20), ((4, 1, 1, 2, 13, 7, 2, 24), 67, 20), ((4, 1, 1, 2, 24, 7, 2, 24), 78, 20), ((5, 1, 1, 2, 13, 7, 2, 25), 70, 20), ((5, 2, 1, 1, 25, 10, 2, 25), 89, 20), ((5, 2, 1, 2, 17, 10, 2, 29), 85, 20), ((5, 2, 1, 2, 18, 11, 2, 31), 89, 20), ((5, 2, 1, 2, 29, 10, 2, 29), 97, 20), ((5, 2, 1, 2, 31, 11, 2, 31), 102, 20), ((6, 1, 2, 4, 21, 9, 3, 38), 102, 20), ((7, 1, 1, 1, 15, 7, 2, 23), 74, 20), ((7, 1, 1, 1, 23, 7, 2, 23), 82, 20), ((7, 1, 1, 2, 15, 7, 2, 27), 78, 20), ((7, 1, 1, 2, 27, 7, 2, 27), 90, 20), ((7, 1, 2, 4, 24, 10, 4, 42), 115, 20), ((7, 1, 2, 4, 42, 10, 4, 42), 133, 20), ((8, 1, 1, 2, 17, 8, 2, 30), 86, 20), ((8, 1, 1, 2, 30, 8, 2, 30), 99, 20), ((8, 3, 2, 2, 28, 17, 4, 44), 139, 20), ((8, 3, 2, 2, 44, 17, 4, 44), 155, 20), ((8, 3, 2, 4, 52, 17, 4, 52), 171, 20), ((10, 2, 1, 1, 22, 10, 2, 30), 101, 20), ((10, 2, 1, 1, 30, 10, 2, 30), 109, 20), ((10, 2, 1, 2, 22, 10, 2, 34), 105, 20), ((10, 2, 1, 2, 34, 10, 2, 34), 117, 20), ((11, 2, 1, 2, 24, 11, 2, 37), 113, 20), ((11, 2, 1, 2, 37, 11, 2, 37), 126, 20), ((13, 1, 4, 4, 42, 16, 8, 62), 191, 20), ((13, 1, 4, 4, 62, 16, 8, 62), 211, 20), ((16, 2, 3, 6, 34, 16, 5, 68), 187, 20), ((20, 2, 5, 2, 42, 20, 7, 64), 217, 20), ((24, 2, 7, 14, 66, 24, 9, 124), 327, 20), ((25, 1, 7, 7, 72, 25, 14, 107), 329, 20), ((25, 1, 7, 7, 107, 25, 14, 107), 364, 20), ((28, 2, 5, 10, 58, 28, 7, 120), 313, 20), ((37, 4, 7, 7, 78, 37, 14, 134), 413, 20), ((41, 5, 7, 14, 87, 41, 14, 171), 476, 20), ((5, 1, 1, 2, 9, 14, 2, 28), 76, 21), ((7, 1, 1, 2, 5, 7, 2, 17), 58, 21), ((9, 1, 1, 2, 9, 18, 2, 32), 92, 21), ((16, 6, 4, 9, 57, 35, 9, 110), 305, 21), ((17, 2, 3, 5, 13, 17, 6, 45), 149, 21), ((19, 7, 5, 11, 67, 41, 10, 130), 359, 21), ((30, 11, 8, 6, 65, 106, 16, 160), 523, 21), ((37, 4, 7, 7, 43, 37, 14, 99), 343, 21), ((10, 2, 1, 1, 9, 5, 2, 9), 57, 22), ((10, 2, 1, 2, 5, 5, 2, 10), 54, 22), ((10, 2, 1, 2, 5, 5, 2, 17), 61, 22), ((13, 2, 1, 2, 5, 5, 2, 20), 67, 22), ((14, 1, 1, 2, 5, 9, 2, 24), 76, 22), ((15, 1, 1, 1, 7, 7, 2, 7), 58, 22), ((17, 2, 1, 2, 5, 5, 2, 10), 61, 22), ((20, 2, 1, 2, 5, 5, 2, 13), 67, 22), ((22, 1, 1, 2, 10, 14, 2, 10), 85, 22), ((22, 2, 1, 2, 10, 10, 2, 10), 81, 22), ((23, 2, 1, 2, 10, 10, 2, 35), 107, 22), ((62, 5, 5, 9, 23, 39, 10, 106), 344, 22), ((70, 14, 7, 9, 55, 35, 14, 55), 383, 22), ((88, 3, 4, 4, 26, 31, 8, 58), 289, 22), ((119, 14, 7, 9, 55, 35, 14, 55), 432, 22), ((162, 10, 15, 24, 58, 114, 25, 286), 919, 22), ((242, 15, 20, 34, 88, 169, 40, 426), 1369, 22), ((275, 53, 29, 33, 215, 135, 58, 215), 1506, 22), ((463, 53, 29, 33, 215, 135, 58, 215), 1694, 22), ((20, 2, 1, 1, 10, 5, 2, 5), 60, 23), ((20, 2, 1, 2, 13, 5, 2, 5), 67, 23), ((21, 1, 1, 1, 12, 8, 2, 4), 64, 23), ((22, 1, 1, 1, 14, 7, 2, 7), 72, 23), ((24, 2, 1, 1, 14, 5, 2, 9), 76, 23), ((25, 1, 1, 1, 12, 12, 2, 4), 72, 23), ((25, 1, 1, 1, 16, 8, 2, 8), 80, 23), ((25, 2, 1, 1, 7, 13, 2, 5), 70, 23), ((27, 2, 1, 1, 8, 14, 2, 5), 74, 23), ((28, 2, 1, 1, 14, 9, 2, 5), 76, 23), ((30, 2, 1, 2, 18, 10, 2, 5), 87, 23), ((31, 2, 1, 2, 11, 18, 2, 5), 89, 23), ((32, 1, 1, 2, 17, 17, 2, 5), 95, 23), ((32, 2, 1, 1, 18, 9, 2, 9), 92, 23), ((33, 2, 1, 1, 14, 14, 2, 5), 86, 23), ((35, 2, 1, 2, 23, 10, 2, 10), 107, 23), ((38, 2, 1, 2, 18, 18, 2, 5), 103, 23), ((44, 2, 2, 3, 28, 17, 4, 8), 139, 23), ((52, 2, 3, 2, 30, 20, 5, 12), 163, 23), ((54, 2, 3, 4, 36, 22, 5, 10), 177, 23), ((55, 2, 2, 3, 28, 28, 4, 8), 161, 23), ((60, 2, 3, 2, 38, 20, 5, 20), 195, 23), ((77, 3, 4, 4, 47, 31, 8, 15), 245, 23), ((88, 3, 4, 4, 58, 31, 8, 26), 289, 23), ((88, 4, 4, 3, 54, 26, 8, 31), 285, 23), ((91, 9, 5, 5, 47, 23, 10, 24), 284, 23), ((94, 5, 5, 6, 56, 36, 10, 17), 299, 23), ((98, 5, 5, 6, 58, 38, 10, 17), 307, 23), ((106, 5, 5, 9, 74, 39, 10, 23), 356, 23), ((106, 9, 5, 5, 62, 23, 10, 39), 344, 23), ((118, 5, 5, 6, 58, 58, 10, 17), 347, 23), ((126, 6, 7, 8, 76, 50, 13, 22), 401, 23), ((126, 10, 5, 7, 66, 41, 10, 19), 354, 23), ((151, 10, 5, 7, 66, 66, 10, 19), 404, 23), ((154, 6, 9, 8, 92, 62, 15, 30), 487, 23), ((160, 6, 8, 11, 106, 65, 16, 30), 523, 23), ((286, 24, 15, 10, 162, 58, 25, 114), 919, 23), ((358, 17, 19, 22, 216, 142, 38, 63), 1139, 23), ((426, 34, 20, 15, 242, 88, 40, 169), 1369, 23), ((12, 2, 2, 1, 24, 5, 3, 14), 86, 24), ((14, 2, 2, 1, 28, 6, 4, 17), 101, 24), ((14, 2, 2, 1, 32, 6, 4, 21), 109, 24), ((18, 2, 2, 1, 34, 5, 3, 18), 106, 24), ((7, 1, 1, 1, 15, 4, 2, 7), 52, 25), ((11, 2, 1, 2, 31, 5, 2, 18), 89, 25), ((18, 2, 1, 2, 30, 5, 2, 10), 87, 25), ((35, 5, 5, 9, 79, 24, 10, 23), 260, 25), ((38, 6, 5, 5, 76, 17, 10, 36), 263, 25), ((41, 7, 5, 11, 130, 19, 10, 67), 359, 25), ((66, 7, 5, 10, 126, 19, 10, 41), 354, 25), ((66, 7, 5, 10, 151, 19, 10, 66), 404, 25), ((18, 2, 2, 1, 14, 5, 3, 30), 98, 26), ((18, 2, 2, 1, 18, 5, 3, 34), 106, 26), ((21, 2, 2, 1, 17, 6, 4, 35), 115, 26), ((21, 2, 2, 1, 21, 6, 4, 39), 123, 26), ((20, 1, 1, 1, 4, 20, 2, 7), 70, 27), ((25, 1, 1, 2, 5, 25, 2, 10), 89, 27), ((27, 2, 1, 1, 5, 27, 2, 8), 87, 27), ((27, 2, 1, 1, 7, 27, 2, 7), 90, 27), ((30, 1, 1, 2, 10, 30, 2, 10), 109, 27), ((30, 2, 1, 1, 8, 30, 2, 8), 99, 27), ((31, 2, 1, 2, 5, 31, 2, 11), 102, 27), ((34, 2, 1, 2, 10, 34, 2, 10), 117, 27), ((37, 2, 1, 2, 11, 37, 2, 11), 126, 27), ((42, 4, 2, 1, 7, 42, 4, 10), 133, 27), ((42, 4, 4, 1, 13, 62, 8, 16), 191, 27), ((44, 2, 2, 3, 8, 44, 4, 17), 155, 27), ((58, 10, 5, 2, 28, 120, 7, 28), 313, 27), ((62, 4, 4, 1, 13, 62, 8, 16), 211, 27), ((66, 14, 7, 2, 24, 124, 9, 24), 327, 27), ((72, 7, 7, 1, 25, 107, 14, 25), 329, 27), ((81, 14, 7, 2, 29, 144, 14, 29), 392, 27), ((107, 7, 7, 1, 25, 107, 14, 25), 364, 27), ((124, 14, 7, 2, 24, 124, 9, 24), 385, 27), ((144, 14, 7, 2, 29, 144, 14, 29), 455, 27), ((17, 1, 2, 2, 14, 28, 4, 6), 101, 28), ((18, 1, 2, 2, 12, 28, 3, 5), 94, 28), ((18, 1, 2, 2, 18, 34, 3, 5), 106, 28), ((4, 1, 1, 2, 24, 7, 2, 13), 67, 29), ((7, 1, 1, 2, 27, 7, 2, 15), 78, 29), ((7, 1, 2, 4, 42, 10, 4, 24), 115, 29), ((11, 1, 2, 2, 40, 11, 4, 23), 121, 29), ((13, 1, 4, 4, 62, 16, 8, 42), 191, 29), ((20, 2, 5, 2, 64, 20, 7, 42), 217, 29), ((25, 1, 7, 7, 107, 25, 14, 72), 329, 29), ((37, 4, 7, 7, 134, 37, 14, 78), 413, 29), ((7, 1, 1, 1, 7, 4, 2, 15), 52, 30), ((7, 1, 1, 2, 5, 5, 2, 17), 54, 30), ((8, 1, 1, 2, 14, 5, 2, 27), 74, 30), ((10, 1, 1, 2, 5, 5, 2, 20), 60, 30), ((10, 2, 1, 1, 9, 5, 2, 17), 65, 30), ((11, 1, 1, 1, 7, 4, 2, 19), 60, 30), ((12, 1, 1, 1, 8, 4, 2, 21), 64, 30), ((17, 3, 2, 4, 28, 8, 4, 52), 147, 30), ((24, 4, 3, 6, 40, 12, 6, 76), 213, 30), ((28, 3, 2, 2, 17, 8, 4, 44), 139, 30), ((28, 3, 2, 2, 28, 8, 4, 55), 161, 30), ((35, 5, 5, 9, 23, 24, 10, 79), 260, 30), ((36, 4, 3, 2, 22, 10, 5, 54), 177, 30), ((38, 6, 5, 5, 36, 17, 10, 76), 263, 30), ((38, 6, 5, 5, 58, 17, 10, 98), 307, 30), ((41, 7, 5, 10, 66, 19, 10, 126), 354, 30), ((47, 4, 4, 3, 31, 15, 8, 77), 245, 30), ((47, 5, 5, 9, 23, 24, 10, 91), 284, 30), ((50, 7, 5, 10, 25, 19, 10, 94), 290, 30), ((56, 6, 5, 5, 36, 17, 10, 94), 299, 30), ((57, 5, 5, 4, 38, 18, 10, 95), 301, 30), ((58, 6, 5, 5, 38, 17, 10, 98), 307, 30), ((58, 6, 5, 5, 58, 17, 10, 118), 347, 30), ((65, 11, 8, 15, 38, 30, 16, 130), 425, 30), ((76, 8, 7, 6, 50, 22, 13, 126), 401, 30), ((77, 11, 8, 15, 38, 30, 16, 142), 449, 30), ((92, 8, 9, 6, 62, 30, 15, 154), 487, 30), ((122, 10, 11, 8, 82, 40, 21, 204), 645, 30), ((216, 22, 19, 17, 142, 63, 38, 358), 1139, 30), ((13, 2, 1, 1, 7, 24, 2, 4), 67, 31), ((21, 4, 2, 1, 9, 38, 3, 6), 102, 31), ((24, 2, 1, 1, 7, 24, 2, 4), 78, 31), ((24, 4, 2, 1, 10, 42, 4, 7), 115, 31), ((27, 2, 1, 1, 8, 27, 2, 5), 87, 31), ((38, 4, 2, 1, 9, 38, 3, 6), 119, 31), ((42, 4, 2, 1, 10, 42, 4, 7), 133, 31), ((42, 4, 4, 1, 16, 62, 8, 13), 191, 31), ((62, 4, 4, 1, 16, 62, 8, 13), 211, 31), ((17, 1, 2, 2, 21, 35, 4, 6), 115, 32), ((21, 1, 2, 2, 21, 39, 4, 6), 123, 32), ((24, 1, 2, 2, 5, 14, 3, 12), 86, 33), ((28, 1, 2, 2, 6, 17, 4, 14), 101, 33), ((30, 1, 2, 2, 5, 14, 3, 18), 98, 33), ((32, 1, 2, 2, 6, 21, 4, 14), 109, 33), ((34, 1, 2, 2, 5, 18, 3, 18), 106, 33), ((35, 1, 2, 2, 6, 17, 4, 21), 115, 33), ((5, 2, 1, 1, 7, 17, 2, 5), 54, 34), ((7, 1, 1, 1, 7, 15, 2, 4), 52, 34), ((7, 1, 1, 1, 11, 19, 2, 4), 60, 34), ((9, 2, 1, 1, 18, 32, 2, 9), 92, 34), ((12, 1, 1, 1, 7, 20, 2, 4), 62, 34), ((12, 1, 1, 1, 12, 25, 2, 4), 72, 34), ((13, 2, 1, 1, 7, 25, 2, 5), 70, 34), ((14, 1, 2, 2, 12, 24, 3, 5), 86, 34), ((17, 1, 1, 2, 10, 25, 2, 5), 81, 34), ((17, 1, 1, 2, 17, 32, 2, 5), 95, 34), ((17, 2, 2, 3, 28, 44, 4, 8), 139, 34), ((18, 2, 1, 2, 18, 38, 2, 5), 103, 34), ((22, 3, 4, 4, 34, 56, 5, 9), 178, 34), ((23, 9, 5, 5, 35, 79, 10, 24), 260, 34), ((26, 4, 2, 3, 16, 50, 4, 7), 139, 34), ((28, 2, 2, 3, 17, 44, 4, 8), 139, 34), ((28, 2, 2, 3, 28, 55, 4, 8), 161, 34), ((31, 3, 4, 4, 47, 77, 8, 15), 245, 34), ((36, 5, 5, 6, 38, 76, 10, 17), 263, 34), ((38, 4, 5, 5, 57, 95, 10, 18), 301, 34), ((40, 6, 3, 4, 24, 76, 6, 12), 213, 34), ((41, 10, 5, 7, 66, 126, 10, 19), 354, 34), ((58, 5, 5, 6, 38, 98, 10, 17), 307, 34), ((58, 5, 5, 6, 58, 118, 10, 17), 347, 34), ((62, 6, 9, 8, 92, 154, 15, 30), 487, 34), ((66, 10, 5, 7, 41, 126, 10, 19), 354, 34), ((66, 10, 5, 7, 66, 151, 10, 19), 404, 34), ((82, 8, 11, 10, 122, 204, 21, 40), 645, 34), ((5, 2, 1, 2, 10, 10, 2, 5), 54, 35), ((5, 2, 1, 2, 10, 17, 2, 5), 61, 35), ((7, 1, 1, 1, 15, 7, 2, 7), 58, 35), ((8, 1, 1, 1, 16, 25, 2, 8), 80, 35), ((9, 1, 1, 2, 10, 9, 2, 5), 57, 35), ((9, 1, 1, 2, 10, 17, 2, 5), 65, 35), ((10, 2, 1, 2, 22, 10, 2, 10), 81, 35), ((23, 9, 5, 5, 79, 47, 10, 39), 302, 35), ((39, 5, 5, 9, 47, 39, 10, 23), 262, 35), ((39, 5, 5, 9, 47, 79, 10, 23), 302, 35), ((39, 5, 5, 9, 74, 106, 10, 23), 356, 35), ((55, 9, 7, 14, 70, 55, 14, 35), 383, 35), ((114, 10, 15, 24, 204, 286, 25, 58), 961, 35), ((169, 15, 20, 34, 304, 426, 40, 88), 1431, 35), ((215, 33, 29, 53, 275, 215, 58, 135), 1506, 35), ((11, 2, 1, 2, 37, 11, 2, 24), 113, 36), ((17, 2, 3, 5, 45, 17, 6, 13), 149, 36), ((24, 5, 5, 9, 79, 35, 10, 23), 260, 36), ((35, 5, 5, 9, 79, 35, 10, 23), 282, 36), ((37, 4, 7, 7, 99, 37, 14, 43), 343, 36), ((134, 16, 27, 42, 354, 134, 43, 100), 1173, 36), ((5, 2, 2, 1, 30, 18, 3, 14), 98, 37), ((6, 2, 2, 1, 35, 21, 4, 17), 115, 37), ((9, 4, 4, 3, 56, 34, 5, 22), 178, 37), ((11, 4, 3, 3, 66, 40, 8, 26), 209, 37), ((14, 1, 2, 2, 5, 30, 3, 18), 98, 38), ((17, 1, 2, 2, 6, 35, 4, 21), 115, 38), ((18, 1, 2, 2, 5, 34, 3, 18), 106, 38), ((21, 1, 2, 2, 6, 39, 4, 21), 123, 38), ((26, 3, 3, 4, 11, 66, 8, 40), 209, 38), ((10, 2, 1, 2, 10, 5, 2, 5), 54, 39), ((13, 2, 1, 2, 20, 5, 2, 5), 67, 39), ((14, 1, 1, 1, 22, 7, 2, 7), 72, 39), ((17, 1, 1, 2, 10, 9, 2, 5), 65, 39), ((17, 2, 1, 2, 10, 5, 2, 5), 61, 39), ((20, 2, 1, 2, 20, 5, 2, 5), 74, 39), ((79, 5, 5, 9, 47, 39, 10, 23), 302, 39), ((5, 2, 2, 1, 14, 12, 3, 24), 86, 40), ((5, 2, 2, 1, 18, 12, 3, 28), 94, 40), ((5, 2, 2, 1, 18, 18, 3, 34), 106, 40), ((6, 2, 2, 1, 17, 14, 4, 28), 101, 40), ((6, 2, 2, 1, 17, 21, 4, 35), 115, 40), ((6, 2, 2, 1, 21, 14, 4, 32), 109, 40), ((6, 2, 2, 1, 21, 21, 4, 39), 123, 40), ((6, 1, 2, 4, 38, 9, 3, 21), 102, 41), ((8, 1, 1, 2, 30, 8, 2, 17), 86, 41), ((24, 2, 7, 14, 124, 24, 9, 66), 327, 41), ((29, 2, 7, 14, 144, 29, 14, 81), 392, 41), ((5, 2, 2, 1, 24, 12, 3, 14), 86, 42), ((5, 2, 2, 1, 28, 12, 3, 18), 94, 42), ((5, 2, 2, 1, 34, 18, 3, 18), 106, 42), ((6, 2, 2, 1, 28, 14, 4, 17), 101, 42), ((6, 2, 2, 1, 32, 14, 4, 21), 109, 42), ((6, 2, 2, 1, 39, 21, 4, 21), 123, 42), ((24, 2, 1, 1, 4, 13, 2, 7), 67, 43), ((38, 4, 2, 1, 6, 21, 3, 9), 102, 43), ((7, 1, 1, 2, 13, 4, 2, 24), 67, 44), ((40, 4, 3, 3, 26, 11, 8, 66), 209, 45), ((26, 3, 3, 4, 40, 66, 8, 11), 209, 46), ((21, 1, 2, 2, 14, 32, 4, 6), 109, 47), ((28, 1, 2, 2, 14, 17, 4, 6), 101, 48), ((18, 2, 2, 1, 30, 5, 3, 14), 98, 49), ((21, 2, 2, 1, 35, 6, 4, 17), 115, 50), ((34, 4, 4, 3, 56, 9, 5, 22), 178, 50), ((40, 4, 3, 3, 66, 11, 8, 26), 209, 50), ((34, 4, 4, 3, 22, 9, 5, 56), 178, 51), ((18, 2, 1, 2, 11, 31, 2, 5), 89, 52), ((20, 1, 1, 1, 7, 20, 2, 4), 70, 52), ((25, 1, 1, 2, 10, 25, 2, 5), 89, 52), ((29, 2, 1, 2, 10, 29, 2, 5), 97, 52), ((31, 2, 1, 2, 11, 31, 2, 5), 102, 52), ((44, 2, 2, 3, 17, 44, 4, 8), 155, 52), ((52, 4, 2, 3, 17, 52, 4, 8), 171, 52), ((7, 1, 1, 2, 24, 4, 2, 13), 67, 53), ((9, 1, 2, 4, 38, 6, 3, 21), 102, 53), ((10, 1, 2, 4, 42, 7, 4, 24), 115, 53), ((16, 1, 4, 4, 62, 13, 8, 42), 191, 53), ((14, 1, 2, 2, 18, 30, 3, 5), 98, 54), ((34, 1, 2, 2, 18, 18, 3, 5), 106, 55), ((42, 4, 2, 1, 7, 24, 4, 10), 115, 56), ((62, 4, 4, 1, 13, 42, 8, 16), 191, 56), ((107, 7, 7, 1, 25, 72, 14, 25), 329, 56), ((124, 14, 7, 2, 24, 66, 9, 24), 327, 56), ((144, 14, 7, 2, 29, 81, 14, 29), 392, 56), ((24, 2, 1, 1, 7, 13, 2, 4), 67, 57), ((38, 4, 2, 1, 9, 21, 3, 6), 102, 57), ((42, 4, 2, 1, 10, 24, 4, 7), 115, 57), ((62, 4, 4, 1, 16, 42, 8, 13), 191, 57), ((28, 1, 2, 2, 5, 18, 3, 12), 94, 58), ((66, 3, 3, 4, 11, 26, 8, 40), 209, 58), ((9, 4, 4, 3, 22, 34, 5, 56), 178, 59), ((21, 2, 2, 1, 39, 6, 4, 21), 123, 60), ((18, 1, 2, 2, 5, 28, 3, 12), 94, 61), ((39, 1, 2, 2, 6, 21, 4, 21), 123, 62)]
}

# 'MAPPER_INDEX_TO_FULL_VERTEX' maps from a topology's name to a list of all the non-integer vertices that we find using the "Normals Method".
# Each vertex here is given in full XZD-representation. Vertex count: (7,3)=9, (8,4)=65, (8,5)=2, (8,6)=2, (8,11)=18, (8,12)=60, (8,13)=28
MAPPER_INDEX_TO_FULL_VERTEX = {
	(7, 3): [[0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 4.5, 1.5, 0.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 1.5, 1.5, 0.5]],
	(8, 4): [[0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 4.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 2, 2, 4.5, 1.5, 1, 1, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 0.5, 3, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 4, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2, 4, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 5.5, 2.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 1, 1, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 1, 1, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 2.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 5.5, 4.5, 2.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 2.5, 4.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 4.5, 1.5, 3, 0.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 4, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 3.5, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 5.5, 4.5, 2, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 3, 3, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 2, 2.5, 5, 2, 1, 0.5, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 5.5, 2.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 4, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2.5, 2.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 1.5, 2, 5.5, 4.5, 1.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 3, 3, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 2.5, 4.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 4.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 4, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 4, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 5, 2.5, 3, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 2, 4, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2, 2, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 5, 2.5, 3, 1.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 3.5, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 4, 1.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 5.5, 4.5, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 5.5, 4.5, 2.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 1, 1.5, 4.5, 1.5, 1.5, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 3.5, 1.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 3.5, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 0.5, 3, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 1.5, 1.5, 1.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3, 3, 0, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3, 2.5, 0, 3.5, 3.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 4.5, 1.5, 3.5, 0.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 5, 2.5, 3, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 2, 2, 4.5, 1.5, 0.5, 3, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 3.5, 3.5, 5.5, 3, 2.5, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 2.5, 3, 5.5, 3.5, 3.5, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 2, 2, 5.5, 4.5, 1.5, 0.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 2.5, 2.5, 5.5, 4.5, 1.5, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 3.5, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 5, 2.5, 3, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 5.5, 4.5, 2, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 1.5, 4, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 3, 3, 5, 2, 1, 0.5, 2.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 3, 3, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 1.5, 3.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 3.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3.5, 3.5, 0, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 5.5, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 5, 1.5, 1, 1, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 5.5, 4.5, 2, 1.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 5, 2, 2.5, 0.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 2.5, 2.5, 5, 2, 1, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 2.5, 1.5, 0, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 2.5, 2.5, 5, 1.5, 1, 1, 2, 1.5]],
	(8, 5): [[0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1.5, 2, 3, 2, 2, 2, 0.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1.5, 2, 3, 2, 2, 2, 0.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 2, 2, 2, 1.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 2, 2, 2, 1.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 2, 2, 2, 1.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 1.5, 2, 3, 2, 2, 2, 0.5, 3]],
	(8, 6): [[0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1.5, 2.5, 4, 3, 2, 1.5, 0.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 2.5, 4, 3, 2, 1.5, 1.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 2.5, 4, 3, 2, 1.5, 1.5, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1.5, 2.5, 4, 3, 2, 1.5, 0.5, 3]],
	(8, 11): [[0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 3, 3, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 2.5, 3, 5.5, 2.5, 1.5, 0, 3.5, 3.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3.5, 3.5, 0, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 3.5, 3.5, 5.5, 2.5, 1.5, 0, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 2.5, 3, 5.5, 3.5, 3.5, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3, 2.5, 0, 3.5, 3.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 0.5, 5.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 1.5, 0.5, 5.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 0.5, 5.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2, 5.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 2, 5.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 1.5, 5.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 1.5, 2.5, 5.5, 3, 3, 0, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 2.5, 5.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 1.5, 5.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 3.5, 3.5, 5.5, 3, 2.5, 0, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 2.5, 5.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 2.5, 1.5, 0, 3, 3]],
	(8, 12): [[0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 2.5, 1.5, 0, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 5, 3, 3, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 2, 2.5, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 5, 2.5, 2.5, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 2, 5, 3, 3, 1.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 5, 1.5, 0.5, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1, 2, 5, 3, 3, 0.5, 2.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 5, 2.5, 2.5, 1, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 5, 3, 3, 1, 2.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1, 2, 5, 2.5, 2, 0.5, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1.5, 2, 5, 2, 1.5, 0.5, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 1, 2, 5, 2.5, 2.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 2.5, 2.5, 3, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3, 2, 4.5, 2.5, 2.5, 1.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 5, 2, 1.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 1.5, 0.5, 3.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 4, 2.5, 4.5, 1.5, 0.5, 2.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2.5, 1.5, 4.5, 2.5, 2.5, 0.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 5, 2, 1.5, 1.5, 3, 3], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 4.5, 2.5, 4.5, 1.5, 0.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2, 1.5, 2.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 2, 5, 2, 1.5, 2, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 3.5, 3.5, 5.5, 2.5, 1.5, 0, 3, 2.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 3, 2, 4.5, 1.5, 0.5, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3, 3, 5, 1.5, 0.5, 2.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3.5, 2, 4.5, 1.5, 0.5, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 4.5, 2, 1.5, 3.5, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 3.5, 2, 4.5, 1.5, 0.5, 2, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 5, 2.5, 2, 1, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 2, 2, 3, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 5, 2, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 2, 2, 4.5, 1.5, 0.5, 3, 2, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 2, 5, 2.5, 2.5, 2, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3.5, 2.5, 4.5, 2, 1.5, 2.5, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3, 2, 4.5, 1.5, 0.5, 1.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3, 3, 5, 2, 1.5, 2.5, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 1.5, 2, 4.5, 1.5, 0.5, 3, 2.5, 2.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2.5, 1.5, 4.5, 2, 1.5, 0.5, 2.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 1.5, 4.5, 2.5, 2.5, 2.5, 2, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 3.5, 3.5, 5.5, 3, 2.5, 0, 2.5, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3, 1.5, 4.5, 2, 2, 0.5, 2, 2], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 4.5, 2.5, 4.5, 2, 1.5, 2.5, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 4, 2, 4.5, 1.5, 0.5, 1.5, 2.5, 2.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3.5, 2.5, 4.5, 1.5, 0.5, 2.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3.5, 2, 4.5, 2.5, 2.5, 1.5, 1.5, 0.5], [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 3.5, 5.5, 2.5, 1.5, 3.5, 3, 2.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 4.5, 2.5, 4.5, 1.5, 0.5, 2.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2.5, 1.5, 4.5, 2, 2, 0.5, 2, 2], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3, 1.5, 4.5, 2, 1.5, 0.5, 2.5, 2.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3.5, 1.5, 4.5, 2.5, 2.5, 0.5, 2, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3.5, 2, 4.5, 2, 2, 2, 1.5, 0.5], [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 3, 5.5, 3, 3, 3, 2.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 2, 2, 5, 2, 2, 0.5, 2, 2], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 4, 2.5, 4.5, 2, 1.5, 2.5, 1.5, 0.5], [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 3.5, 5.5, 3, 2.5, 3.5, 2.5, 1.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 4, 2, 4.5, 1.5, 0.5, 2, 2, 2], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3, 2, 4.5, 2, 2, 2, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3, 1.5, 4.5, 2, 2, 0.5, 2, 2], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 3, 1.5, 4.5, 2.5, 2.5, 0.5, 2, 1.5], [1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 3, 5.5, 2.5, 1.5, 3, 3, 3], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2.5, 2.5, 5, 2.5, 2.5, 1.5, 1.5, 0.5], [0, 1, 0, 0, 1, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 3.5, 2, 4.5, 2, 2, 2, 1.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 1, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0.5, 0.5, 0, 1, 0, 0, 1, 0, 0.5, 0.5, 0.5, 0.5, 0, 1, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0.5, 0.5, 3, 3, 5.5, 3, 3, 0, 2.5, 1.5]],
	(8, 13): [[0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 2.5, 1.5, 1.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2.5, 2, 0.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2, 1, 1, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2, 2.5, 3.5, 2, 0.5, 1.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2.5, 2, 0.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1, 2, 3.5, 2, 1.5, 1.5, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2, 1.5, 1, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2, 2.5, 3.5, 2, 1.5, 1.5, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 2.5, 2, 1.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 2, 3.5, 3, 2.5, 0.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3.5, 2, 0.5, 2, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1, 2, 3.5, 2, 1, 1.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2, 1.5, 1, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 2.5, 2, 1.5, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2.5, 1.5, 0.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 1.5, 2.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 3, 3.5, 2, 1, 2, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 3, 2.5, 1.5, 1.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 3.5, 2, 1, 2.5, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3.5, 2, 1.5, 2, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 3, 3.5, 2, 1, 2, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2, 2.5, 3.5, 2, 1.5, 1.5, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1, 2, 3.5, 2, 1.5, 1.5, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 2.5, 1.5, 1.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 0.5, 2.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3.5, 2, 0.5, 2, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 1.5, 2.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 2, 3.5, 3, 2.5, 0.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2, 3, 2.5, 1.5, 0.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 3, 3.5, 2, 0.5, 2, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3.5, 2, 1.5, 2, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 2, 3.5, 3, 2, 0.5, 3.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2, 3, 2.5, 1.5, 0.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3, 2.5, 2.5, 1.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2.5, 1.5, 0.5, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2, 3.5, 2, 1, 1, 3.5, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2, 2.5, 3.5, 2, 0.5, 1.5, 3.5, 1.5], [0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 2.5, 3, 2, 0.5, 1.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3, 2.5, 2.5, 0.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1, 2, 3.5, 2, 1, 1.5, 3.5, 1.5], [0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 2.5, 3, 2, 1.5, 1.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 3, 3.5, 2, 0.5, 2, 3.5, 1], [0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 2.5, 3, 2, 0.5, 1.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 3, 2.5, 1, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 3.5, 2, 1, 2.5, 3.5, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 1.5, 2.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2, 3, 2.5, 1.5, 0.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2, 3, 2.5, 1.5, 0.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 3, 2.5, 1.5, 1.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 0.5, 2.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 0.5, 2.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 1.5, 2.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1, 2, 3.5, 3, 2, 0.5, 3.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2, 3, 3.5, 2, 0.5, 2.5, 3.5, 1], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0, 0.5, 0.5, 1.5, 2, 3, 2.5, 1.5, 0.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 2, 3, 2.5, 1.5, 1.5, 3, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 3, 2.5, 1, 3.5, 2], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 2, 3.5, 3, 2, 1, 3.5, 2.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3, 2.5, 2.5, 1.5, 3, 1.5], [0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 2.5, 2.5, 3, 2, 1.5, 1.5, 3, 0.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 1.5, 2.5, 3, 2, 0.5, 2.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 1.5, 2, 3, 2.5, 2.5, 0.5, 3, 1.5], [0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0.5, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0, 0.5, 0, 0.5, 0, 0, 0.5, 0.5, 0, 0.5, 0.5, 0.5, 0, 0.5, 0, 0, 0, 0.5, 0, 0.5, 0, 0.5, 0, 0.5, 0.5, 2, 3, 2.5, 2.5, 1.5, 3, 1.5]]
}

# 'NON_INT_VERTICES' is a more compact representation of 'MAPPER_INDEX_TO_FULL_VERTEX', where we only keep the depths (D-variables) per vertex. This dictionary is widely used in the code.
NON_INT_VERTICES = {}
for key in MAPPER_INDEX_TO_FULL_VERTEX:
    n = key[0]
    NON_INT_VERTICES[key] = [tuple(vertex[-n:]) for vertex in MAPPER_INDEX_TO_FULL_VERTEX[key]] # This is a hack that works only because the depths variables are the last ones. Otherwise, we would have needed an explicit mapping to the correct indices.

# 'NON_INT_VERTICES_REDUCED' is a dictionary where we de-duplicate the vertices in 'NON_INT_VERTICES' according to automorphism symmetries.
# The actual de-duplication happens in "STTLP-GraphsAndSTT.py" because at this point we do not have graphs and topologies to work with.
# 'NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION' extends 'NON_INT_VERTICES_REDUCED' by having a list of tuples where each tuple is of the form:
# (1) a non-integer vertex from 'NON_INT_VERTICES_REDUCED' (D-only vector); (2) an extension of the vertex to a full (X,Z,D) representation of the vertex (usually unique, sometimes one of 2 or 3 possible extensions); (3) a corresponding primary direction (possibly one of several).
# So for now, just a place-holder names to be noted.
NON_INT_VERTICES_REDUCED = None # dedup_automorphism_vertices(vertex_dict = NON_INT_VERTICES)
NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION = None # NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION = extend_dict_of_depths_to_full_vertices(NON_INT_VERTICES_REDUCED,False)



==> STTLP-sage-python3-source/STTLP-LPs.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

exec(open("./STTLP-GraphsAndSTT.py").read())

try: # Skip sage parts in case we run in python and do not need the sage parts.
    from sage.numerical.mip import MIPSolverException
    is_sage = True
except:
    is_sage = False

####################################
### Generic LP Utilities (start) ###
####################################

def solve_LP(f,ineq_matrix,equalities_matrix=[]):
    """ Solves a linear program subject to Ax >= b and Cx = d, minimizing f*x. A,C are matrices, b,d,f are vectors:
     'ineq_matrix':         b  is the first column, A is the rest of the columns.
     'equalities_matrix': (-d) is the first column, D is the rest of the columns. By default we only have inequalities so eqaulities_matrix is empty. """

    prog = MixedIntegerLinearProgram(maximization=False) # Can we reuse the object 'prog' over multiple LP solutions and just change objectives? or does 'solve' changes it? For now, just build it anew when called. (Solving takes more time anyway.)
    x = prog.new_variable()
    n_vars = len(ineq_matrix[0])-1 # the first column of ineq_matrix is 'b', the other columns form the matrix 'A'.
    for line in ineq_matrix:
        free,coefficients = line[0],[-i for i in line[1:]] # free + sum(coef[i]*x[i]) >= 0 <=> sum(-coef[i]*x[i]) <= free. The sage object only accepts 'less-or-equal' inequalities.
        prog.add_constraint(prog.sum(coefficients[i] * x[i] for i in range(n_vars)) <= free)
    for line in equalities_matrix:
        free,coefficients = -line[0],line[1:] # free + sum(coef[i]*x[i]) = 0 <=> sum(coef[i]*x[i]) = (-free).
        prog.add_constraint(prog.sum(coefficients[i] * x[i] for i in range(n_vars)) == free)
    prog.set_objective(prog.sum(f[i] * x[i] for i in range(n_vars))) # minimize(f*x)
    prog.solve()
    result = prog.get_values(x)
    return result

def get_D_vector_from_LP_solution(solution, dict_ids_to_var_number,n):
    """ Extracts only the coordinates of the D variables out of an (X,Z,D) solution. """
    return [solution[dict_ids_to_var_number[i]-1] for i in range(1,n+1)] # '-1' to convert from 1-indexing (variable names) to 0-indexing (index).

def get_X_matrix_from_LP_solution(solution, dict_ids_to_var_number,n):
    """ Extracts only the coordinates of the X variables out of an (X,Z,D) solution. Returns a matrix: n-tuple of n-tuples. """
    Xvec = [[0]*n for i in range(n)]
    for i in range(1,n+1):
        for j in range(1,n+1):
            if i != j: Xvec[i-1][j-1] = solution[dict_ids_to_var_number[(i,j)]-1] # '-1' to convert from 1-indexing (variable names) to 0-indexing (index).
    return tuple([tuple(line) for line in Xvec])


def extract_X_coordinates_as_dict_of_pairs(xzd_vector, n, dict_ids_to_var_number):
    """ Extracts only the coordinates of the X variables out of an (X,Z,D) solution, as a dictionary that maps (i,j) to their value. """
    X = {}
    for i in range(1,n+1):
        for j in range(1,n+1):
            if j != i: X[(i,j)] = xzd_vector[dict_ids_to_var_number[(i,j)]-1] # '-1' to convert from 1-indexing (variable names) to 0-indexing (index).
    return X

##################################
### Generic LP Utilities (end) ###
##################################



###################################
### Primal and Dual LPs (start) ###
###################################

# Modes for generating the primal LP. Some of the names are obvious (e.g. upperBoundOf1), others are better explained in the paper (e.g. LCAseparation).
ALL_PRIMAL_MODES = set(
    ['noZVariables', # The LP version without Z variables. NOTE: if 'noZVariables' is present, we override (delete modes): 'exactAncestryConstraints', 'refinedZ'.
     'upperBoundOf1', # Every variables is bounded by <=1.
     'exactAncestryConstraints', # An equality constraint Xij+Xji+sum(...) = 1; otherwise, we have >= 1.
     'exactDepthsConstraints', # An equality constraint Di=sum_j(Xji); otherwise, we have Di >= sum_j(Xji).
     'pathMonotonicity', # Add constraints such that for nodes a-b-c on a path, Xab>=Xac.
     'AncestryTransitivity', # For every triplet i,j,k we have Xij+Xjk <= Xik+1.
     'LCAseparation', # For every k between i and j (could be k=j) we have Xki+Xij <= 1.
     'refinedZ', # Not only that Zkij <= Xki,Xkj, we add that Zkij >= Xki+Xkj-1.
     ])

# Custom modes collections
modes_vanilla = [] # empty list, with Z and constraints are all inequalities.
modes_noZ = ['noZVariables']
modes_noZ_monotone = ['noZVariables','pathMonotonicity']

def construct_constraints_primal(searchTreeUtilities, modes = []):
    """ Construct the equations for the LP polytope.
    'searchTreeUtilities' has all the topological information of the underlying tree and the 'names' of the variables.
    'modes' is a subset of 'ALL_PRIMAL_MODES': a set/list of strings that customizes the constraints.
    """
    assert len(set(modes)-ALL_PRIMAL_MODES) == 0 # No unknown mode

    n,dict_ids_to_var_number = searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number # shortening

    equalities,inequalities,bounds = [],[],[]
    width = len(dict_ids_to_var_number)+1

    ### Ancestry (and LCA) constraints generation. ###
    if 'noZVariables' in modes: # In this case, for each (i,j) pair we generate 2^d inequalities Xij+Xji+sum(X[k,f(k)]) >= 1 for all possible 2^d functions f:(i,j)->{i,j}.
        for mode in ['exactAncestryConstraints','refinedZ']:
            if mode in modes: modes.remove(mode)
            
        for i in range(1,n+1):
            for j in range(i+1,n+1):
                between_ij = searchTreeUtilities.betweenNodes(i,j)
                d = len(between_ij)
                all_functions = [(i,j)]*d
                for case_idx in range(2**d):
                    f = cartesian_choice(all_functions,case_idx) # specific index-mapping function 'f'    
                    neq = [0]*width # holds the inequality Xij+Xji+sum(X[k,f(k)]) >= 1 as: "-1 + Xij + Xji + sum(X[k,f(k)] >= 0".
                    var_ij,var_ji = dict_ids_to_var_number[(i,j)],dict_ids_to_var_number[(j,i)]
                    neq[0],neq[var_ij],neq[var_ji] = -1,1,1 # free coefficient, Xij, Xji
                    for k_idx in range(d):
                        k,fk = between_ij[k_idx],f[k_idx] # coefficients of the sum
                        neq[dict_ids_to_var_number[(k,fk)]] = 1
                    inequalities += [tuple(neq)]
    else: # In this case, for each (i,j) pair we generate 1 main (in)equality Xij+Xji+sum(Zkij) (>)= 1 and two-three additional LCA constraints for each Zkij.
        refinedZflag = ('refinedZ' in modes)
        ancestry_constraints = []
        for i in range(1,n+1):
            for j in range(i+1,n+1):
                eq = [0]*width # 'eq' holds the (in)equality Xij+Xji+sum(Zkij) (>)= 1 as: "-1 + Xij + Xji + sum(Zkij) (>)= 0".
                var_ij,var_ji = dict_ids_to_var_number[(i,j)],dict_ids_to_var_number[(j,i)]
                eq[0],eq[var_ij],eq[var_ji] = -1,1,1
                for k in searchTreeUtilities.betweenNodes(i,j):
                    var_kij = dict_ids_to_var_number[(k,i,j)]
                    var_ki = dict_ids_to_var_number[(k,i)]
                    var_kj = dict_ids_to_var_number[(k,j)]
                    eq[var_kij] = 1
                    neqZki = [0]*width # holds the inequality of Zkij <= Xki as "Xki - Zkij >= 0".
                    neqZkj = [0]*width # holds the inequality of Zkij <= Xkj as "Xkj - Zkij >= 0".
                    neqZki[var_kij],neqZki[var_ki] = -1,1
                    neqZkj[var_kij],neqZkj[var_kj] = -1,1
                    inequalities += [tuple(neqZki)]
                    inequalities += [tuple(neqZkj)]

                    if refinedZflag:
                        neqZrefined = [0]*width # holds the inequality of 1 + Zkij - Xki - Xkj >= 0.
                        neqZrefined[0],neqZrefined[var_kij],neqZrefined[var_ki],neqZrefined[var_kj] = 1,1,-1,-1
                        inequalities += [tuple(neqZrefined)]
                        
                ancestry_constraints += [tuple(eq)]
        if 'exactAncestryConstraints' in modes:
            equalities += ancestry_constraints[:]
        else:
            inequalities += ancestry_constraints[:]

    ### More modes of constraints. ###
    if 'pathMonotonicity' in modes: # Add constraints such that for nodes a-b-c on a path, Xab>=Xac.
        for i in range(1,n+1):
            for j in range(1,n+1):
                if j == i: continue
                ks = set(searchTreeUtilities.betweenNodes(i,j))
                if len(ks) == 0: continue
                
                jneighbours = set(searchTreeUtilities.G.neighbors(j))
                ks &= jneighbours
                assert len(ks) == 1
                k = list(ks)[0]
                
                var_ik,var_ij = dict_ids_to_var_number[(i,k)],dict_ids_to_var_number[(i,j)]
                ineq = [0]*width
                ineq[var_ik],ineq[var_ij] = 1,-1 # Xik-Xij >= 0 [<=> Xik >= Xij]
                inequalities += [tuple(ineq)]

    if 'LCAseparation' in modes: # For every k between i and j (could be k=j) we have Xki+Xij <= 1.
        for i in range(1,n+1):
            for j in range(1,n+1):
                if j == i: continue
                for k in searchTreeUtilities.betweenNodes(i,j) + [j]:
                    var_ki,var_ij = dict_ids_to_var_number[(k,i)],dict_ids_to_var_number[(i,j)]
                    ineq = [0]*width
                    ineq[0],ineq[var_ki],ineq[var_ij] = 1,-1,-1 # 1-Xki-Xij >= 0
                    inequalities += [tuple(ineq)]

    if 'AncestryTransitivity' in modes: # For every triplet i,j,k we have Xij+Xjk <= Xik+1 since if Xij=Xjk=1 then Xik=1, and if Xij=0 or Xkj=0 then anything is possible (Xik >= 0).
        for i in range(1,n+1):
            for j in range(1,n+1):
                if j == i: continue
                for k in range(1,n+1):
                    if k == i or k == j: continue
                    var_ij = dict_ids_to_var_number[(i,j)]
                    var_jk = dict_ids_to_var_number[(j,k)]
                    var_ik = dict_ids_to_var_number[(i,k)]
                    eq = [0]*width
                    eq[0],eq[var_ik],eq[var_ij],eq[var_jk] = 1,1,-1,-1 # 1+Xik-Xij-Xjk >= 0
                    inequalities += [eq]

    ### Bounds constraints. ###
    # Note that we generate bounds for Z even if the mode 'noZVariables' applies, since it is simple to code, and does not matter.
    for i in range(1,len(dict_ids_to_var_number)+1):
        arr = [0]*width
        arr[i] = 1
        bounds += [tuple(arr)] # bound of 'variable >= 0'.
        if 'upperBoundOf1' in modes:
            arr = [0]*width
            arr[0],arr[i] = 1,-1
            bounds += [tuple(arr)] # bound of '1 - variable >= 0'.

    ### Depths constraints. ###
    depth_constraints = []
    for i in range(1,n+1): # Add the depths (in)equality: Di (>)= sum(Xji) as "Di - sum(Xji) (>)= 0".
        arr = [0]*width
        arr[dict_ids_to_var_number[i]] = 1
        for j in range(1,n+1):
            if j != i: arr[dict_ids_to_var_number[(j,i)]] = -1
        depth_constraints += [tuple(arr)]
    if 'exactDepthsConstraints' in modes:
        equalities += depth_constraints[:]
    else:
        inequalities += depth_constraints[:]

    return inequalities,equalities,bounds

def construct_constraints_dual(searchTreeUtilities, frequencies_input, doCappingEquationsAsInequality = False):
    """ Construct the equations for the Dual LP. searchTreeUtilities has all the topological information of the underlying tree and the 'names' of the variables. """
    n,dict_ids_to_var_number = searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number_DUAL # shortening

    cappingConstraints, freqConstraints, bounds = [],[],[]
    width = len(dict_ids_to_var_number)+1
    freqs = [0] + frequencies_input # adding a sentinel for indexing fj in index j etc.

    for i in range(1,n+1):
        for j in range(i+1,n+1):
            var_Rij = dict_ids_to_var_number[(i,j)]
            
            # Capping inequalities
            for k in searchTreeUtilities.betweenNodes(i,j):
                eq = [0]*width # Rij <= Qikj + Qjki [<=> 0 <= Qikj + Qjki - Rij]
                var_Qikj = dict_ids_to_var_number[(i,k,j)]
                var_Qjki = dict_ids_to_var_number[(j,k,i)]
                eq[var_Qikj] = 1
                eq[var_Qjki] = 1
                eq[var_Rij] = -1
                cappingConstraints += [tuple(eq)]

            # Frequency inequalities
            for (ii,jj) in [(i,j),(j,i)]: # two "symmetric" inequalities.
                eq = [0]*width # Rij + sum_a{Qjia} <= fj [<=> 0 <= fj -Rij + sum_a{-Qjia}]
                eq[0] = freqs[jj]
                eq[var_Rij] = -1
                for a in range(1,n+1):
                    if a == jj: continue
                    if ii in searchTreeUtilities.betweenNodes(a,jj):
                        var_Qjia = dict_ids_to_var_number[(jj,ii,a)]
                        eq[var_Qjia] = -1
                freqConstraints += [tuple(eq)]

    # Capping as equalities/inequalities.
    inequalities = freqConstraints
    equalities = cappingConstraints
    if doCappingEquationsAsInequality:
        inequalities += equalities
        equalities = []

    # Generates bounds variables >= 0.
    for i in range(1,len(dict_ids_to_var_number)+1):
        arr = [0]*width
        arr[i] = 1
        bounds += [tuple(arr)] # bound of 'variable >= 0'.
            
    return inequalities,equalities,bounds


def solve_Dual_LP(searchTreeUtilities, frequencies, returnResultsAsIs=False, ObjectiveCoefficient = {"defaultR":-1}, extraEqualities = [], extraInequalities = [], debugPrints=False):
    """ Construct and solve the Dual-LP, for a given underlying tree and frequencies.
    This function reports (prints) the resulting solution, as well as the corresponding optimal STT.
    'ObjectiveCoefficient' lets us fine-tune the objective with respect to the R variables.
       By default it should be -1 for all of them. specified (i,j) keys for i<j tuples give explicit values, and 'defaultR' key determines
       the coefficients for the rest of the unspecified pairs. As noted, by default all should be -1, so non is specified and the default is -1.
    'extraEqualities' and 'extraInequalities' can be used to "inject" extra (in)equality constraints to the LP we construct.
    """
    n,dict_ids_to_var_number = searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number_DUAL    
    
    cappingAsInequality = False # Without loss of generality, we can enforce equalities here, so let us do so.
    inequalities,equalities,bounds = construct_constraints_dual(searchTreeUtilities, frequencies, doCappingEquationsAsInequality = cappingAsInequality)
    assert ((len(equalities) == 0) or (not cappingAsInequality))

    inequalities_LP = inequalities + bounds + extraInequalities # The bounds 'var >= 0' are also inequalities.
    equalities_LP = equalities + extraEqualities
    
    objective_vector_of_LP = [0] * len(dict_ids_to_var_number)
    for i in range(1,n+1):
        for j in range(i+1,n+1):
            index_Rij = dict_ids_to_var_number[(i,j)] - 1 # off-by-1 due to '0' kept for the free coefficient.
            if (i,j) in ObjectiveCoefficient:
                c = ObjectiveCoefficient[(i,j)]
            else:
                c = ObjectiveCoefficient["defaultR"]
            objective_vector_of_LP[index_Rij] = c # We need to maximize the sum over all Rij, or minimize the sum over their negation. In the dual, the coefficients in the objective are fixed 1s (for R) and fixed 0s (for Q).

    # Solve, clean the result, and return or print it.
    result = solve_LP(objective_vector_of_LP,inequalities_LP,equalities_LP)
    result = clean_vector([result[i] for i in result])

    if returnResultsAsIs:
        return result

    if debugPrints: print ("\n"+"#"*10+"\n"+"Freqs = ",frequencies)
    Rsum,printableMatrix = sumR_and_printable_RQ_Dual_solution(result, n, dict_ids_to_var_number, formatter_function = _formatter_general) # Note: consider allowing here '_formatter_int' and 'printRTriangularOnly = False', may be a matter of taste.
    if debugPrints: print(printableMatrix)
    stt_opt = searchTreeUtilities.find_best_search_tree(frequencies)
    stt_value = scalar_product(stt_opt,frequencies)
    if debugPrints: print ("best stt (in primal LP): %s (value=%2.3f == Rsum=%2.7f? %s)"%(stt_opt,stt_value,Rsum,stt_value==Rsum))

#################################
### Primal and Dual LPs (end) ###
#################################



#################################################################
### LPs for Rounding, Integrality Gap, Approximations (start) ###
#################################################################
 
def compute_gaps_or_vectors_for_direction(direction, searchTreeUtilities, returnVectors=False, returnLPResultAsIs=False, nonNegativeVariables=True):
    """ Solve the LP for a topology, in a given direction. Computes 4 main depth vectors:
    (1) LP OPT (the D variables) ; (2) Best STT in that direction ; (3) Best  rounded-STT of the (fractional) solution ; (4) Worst rounded-STT of the (fractional) solution
    If 'returnVectors=True', we return the four vectors. Otherwise, we compute the following gaps and return them:
    integrality-gap (2 vs 1), approximation-ratio-best-rounding (3 vs 2), approximation-ratio-worst-rounding (4 vs 2). """
    n,dict_ids_to_var_number = searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number
    stt_opt = searchTreeUtilities.find_best_search_tree(direction)
    
    ### Solve the LP in the direction ###
    inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities, modes_vanilla)
    assert len(equalities) == 0
    if nonNegativeVariables:
        inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also ineuqalities.
    else:
        inequalities_LP = inequalities

    objective_vector_of_LP = [0] * len(dict_ids_to_var_number)
    for i in range(1,n+1):
        objective_vector_of_LP[dict_ids_to_var_number[i] - 1] = direction[i-1] # Put it in the coordinates that corresponds to the depth vector D.
    result = solve_LP(objective_vector_of_LP,inequalities_LP)
    if returnLPResultAsIs: return result

    ### Round the solution to get the best and worst rounded STTs. ###
    D = get_D_vector_from_LP_solution(result,dict_ids_to_var_number,n)
    X = extract_X_coordinates_as_dict_of_pairs(result, n, dict_ids_to_var_number)
    
    possible_rounded_stts = round_to_STT(X,searchTreeUtilities.G,isFirstCall=True)
    stt_rounded_best  = scalar_product_find_smallest(direction,possible_rounded_stts)
    stt_rounded_worst = scalar_product_find_largest (direction,possible_rounded_stts)

    # Return the vectors, or the integrality gap and two approximation ratios
    if returnVectors: return D,stt_opt,stt_rounded_best,stt_rounded_worst
    
    value_lp    = scalar_product(direction,D)
    value_opt   = scalar_product(direction,stt_opt)
    cost_opt    = convert_value_to_cost(value_opt,direction)
    cost_best   = convert_value_to_cost(scalar_product(direction,stt_rounded_best) ,direction)
    cost_worst  = convert_value_to_cost(scalar_product(direction,stt_rounded_worst),direction)

    return 1.0*value_opt/value_lp , 1.0*cost_best/cost_opt , 1.0*cost_worst/cost_opt

def compute_integrality_and_approximation_gap_for_graphs(log_dir, graph_ids = None, doLogAndPrint=True):
    """ Compute the integrality gap of the graphs whose LP yields non-integer vertices in D-space (one for size n=7, multiple for n=8),
    and their approximation ratios, using the specific STT-rounding scheme proposed by Golinsky.
    CRITICAL: we only test 'primary directions', so we get lower bounds to the actual integrality gap and approximation ratios.
    We later have another approach, see function 'gaps_maximize_with_LP', to get lower bounds differently, by solving an LP that approximates these gaps/ratios. """
    if log_dir is None: f = None
    else: f = open(log_dir + os.path.sep + "gaps_primary_directions_summary_%d.txt"%(int(time.time())),'w')
    
    map_graph_to_direction = {} # up to 3 directions, one for each worst-case of: integrality gap, approximation ratio when best-rounding, approximation ratio when worst-rounding.
    
    if graph_ids is None: graph_ids = PRIMARY_DIRECTIONS.keys()
    for n,i in graph_ids:
        # initialize important variables
        graph = ALL_SMALL_GRAPHS[n][i]
        searchTreeUtilities = SearchTreeUtilities(graph)
        directions = PRIMARY_DIRECTIONS[(n,i)]
        map_graph_to_direction[(n,i,'int_gap')] = (1,None)
        map_graph_to_direction[(n,i,'approx_best')] = (1,None)
        map_graph_to_direction[(n,i,'approx_worst')] = (1,None)

        # Compute the depth-vectors tuples for all the directions
        map_directions_to_depths = {}
        for direction in directions:
            assert len(direction) == n
            int_gap, approx_best, approx_worst = compute_gaps_or_vectors_for_direction(direction,searchTreeUtilities,False)
            if map_graph_to_direction[(n,i,'int_gap')][0]      < int_gap:      map_graph_to_direction[(n,i,'int_gap')]      = (int_gap,     direction)
            if map_graph_to_direction[(n,i,'approx_best')][0]  < approx_best:  map_graph_to_direction[(n,i,'approx_best')]  = (approx_best, direction)
            if map_graph_to_direction[(n,i,'approx_worst')][0] < approx_worst: map_graph_to_direction[(n,i,'approx_worst')] = (approx_worst,direction)

    # Now report in tandem all the worst directions, for a given gap.
    for criteria in ['int_gap','approx_best','approx_worst']:
        if doLogAndPrint: log_and_print(f,criteria)
        for n,i in graph_ids:
            gap,direction = map_graph_to_direction[(n,i,criteria)]
            if direction is None: continue # In this case, all the ratios are exactly 1, so we did not update the default (1,None) value in the dictionary.
            
            searchTreeUtilities = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i])
            d_lp,d_opt,d_best,d_worst = compute_gaps_or_vectors_for_direction(direction, searchTreeUtilities,returnVectors=True) # d_xxx for depths.

            dsum = sum(direction)
            v_lp, v_opt, v_best, v_worst = [scalar_product(direction,d_vector) for d_vector in [d_lp,d_opt,d_best,d_worst]]
                
            if criteria == 'int_gap':
                vv_str = []
                for vv in [v_opt,v_lp]:
                    a,b = rational_to_a_over_b(vv,max_denominator=10,err=NUMERIC_ERROR) # value_lp;  try very small denominators to ensure true value.
                    if b == 1:    vv_str += ["%d"%(vv)]
                    elif b <= 10: vv_str += ["%d/%d"%(a,b)]
                    else:         vv_str += ["%2.5f"%(vv)]
                numerator_string,denominator_string = vv_str
               
            else:
                v_stt = (v_best if criteria == 'approx_best' else v_worst)
                if int(dsum) == dsum: # present as fractions
                    numerator_string   = "%d/%d"%(v_stt+dsum,dsum) # cost of rounded-STT
                    denominator_string = "%d/%d"%(v_opt+dsum,dsum) # cost of optimal STT
                else:
                    numerator_string   = "%2.5f"%(convert_value_to_cost(v_stt,direction))
                    denominator_string = "%2.5f"%(convert_value_to_cost(v_opt,direction))
            
            output_line_parts = [ # graph-name, direction, numerator, denominator, gap,
                str((n,i)),
                str(direction) if direction is not None else 'any',
                numerator_string,
                denominator_string,
                "%2.5f"%(gap),
                ]
            if doLogAndPrint: log_and_print(f," & ".join(output_line_parts) + "\\\\ \n \\hline")
        if doLogAndPrint: log_and_print(f,"\n"+"#"*30+"\n")
    if f is not None: f.close()

def gaps_maximize_with_LP(log_dir, graph_ids = None, doLogAndPrint=True):
    """ Runs the LP to approximate the largest integrality gap and approximation ratios for each of the graph ids (given as (n,i) names). Set the list to None to run on all of them.
    Note that the integrality-gap computation is pretty quick (< minute), the best-approx-ratio is feasible but slow (hours), and the worst-case-approx-ratio only finished for the graph (7,3). """

    if log_dir is None: f = None
    else: f = open(log_dir + os.path.sep + "gaps_via_LP_summary_%d.txt"%(int(time.time())),'w')
    
    start_time = time.time()
    if graph_ids is None: graph_ids = PRIMARY_DIRECTIONS.keys()
    
    for kind in ["int-gap","best-approx","worst-approx"]:
        if doLogAndPrint: log_and_print(f,"~~~ " + kind + " ~~~ " + str(time.time()))
        
        if kind in ["int-gap"]:
            for (n,i) in graph_ids:
                gap,direction,stt_value,lp_value = optimize_integrality_gap((n,i))
                if doLogAndPrint: log_and_print(f," ".join(map(str,[(n,i), gap,(stt_value,lp_value),direction,int(time.time()-start_time)])))
                
        if kind in ["best-approx","worst-approx"]:
            
            for (n,i) in graph_ids:
                sttUtil = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i])
                int_vertices = sttUtil.get_all_search_trees()
                collected = []
                for frac_vertex in NON_INT_VERTICES_REDUCED[(n,i)]:
                    temp = [i for i in NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION[(n,i)] if i[0]==frac_vertex]
                    assert len(temp) == 1
                    
                    full_frac_vertex = temp[0][1]
                    X = extract_X_coordinates_as_dict_of_pairs(full_frac_vertex, n, sttUtil.dict_ids_to_var_number)

                    possible_rounded_stts = round_to_STT(X,sttUtil.G,isFirstCall=True)
                    collected += [optimize_approximation_ratio(int_vertices,frac_vertex,possible_rounded_stts,isCaseBestRounding=(kind=="best-approx"))]

                z = max([i[0] for i in collected]) # item[0] is the ratio we maximize
                direction = [i for i in collected if i[0]==z][0][1]
                if doLogAndPrint: log_and_print(f," ".join(map(str,[(n,i), z,rational_to_a_over_b(z,1000,err=10**-9),direction,int(time.time()-start_time)])))

        if doLogAndPrint: log_and_print(f,"\n"+kind+"---"*10+"\n")

def optimize_integrality_gap(topology_name):
    """
    Given a topology (by 'topology_name'), we enumerate all the primary directions and check which yields a largest integrality gap.
    It can be shown that such enumerate finds the largest additive gap of the form D*h-S*h where:
    D is an STT depths-vector, V is a non-STT-depths-vector, and h is a primary direction normalized to coordinates-sum of 1.
    Since we look for integrality gap (ratio) among such options, we simply compute D*h/S*h without normalization (not needed).
    This gives a lower-bound to gap (ratio).

    An alternative function named 'optimize_integrality_gap_by_LP' gets all the options for STT-vertices and non-STT-vertices,
    and constructs an LP to find a direction that maximizes the additive gap. It is slower, given that we have the primary directions pre-computed. """

    assert topology_name in NON_INT_TOPOLOGY_NAMES
    n = topology_name[0]
    
    bestGap,items = 0,None # The gap is at least 1, so even if there was no gap, 'items' will be not-None when we are done.
    
    for normal,stt_value,v_idx in PRIMARY_DIRECTIONS_FULL_INFO[topology_name]: # 'stt_value' is already the scalar product of 'normal' with the best STT.
        non_int_vertex = MAPPER_INDEX_TO_FULL_VERTEX[topology_name][v_idx][-n:] # 'v_idx' is used to get the actual non-STT vertex. By how we defined the coordinates, the last n entries are the depths-vector.
        lp_value = scalar_product(non_int_vertex,normal)
        gap = 1.0*stt_value/lp_value
        if gap > bestGap:
            bestGap,items = gap,(normal,stt_value,lp_value)

    normal,stt_value,lp_value = items
    return (bestGap, normal, stt_value, lp_value) # The direction ('normal') is not normalized to coordinate-sum of 1, no need.
    
def optimize_integrality_gap_by_LP(int_vertices,frac_vertex):
    """ We have D1,...,DN integer vertices ('int_vertices'), and V fractional vertex ('frac_vertex'). Look for vector f such that min_i(Di*f)-V*f is maximized.
    This is a crude approximation to maximizing the [min_i(Di*f)]/[V*f], which is the integrality gap due to V, because V*f depends on f, and it is possible that a smaller difference will result in a higher ratio.

    ### Note: we can optimize the additive gap not only by solving an LP. The alternative uses the primary directions by which we originally find each fractional vertex.
    ### Then, it suffices to enumerate only primary directions that correspond to each fractional vertex, rather than solving an LP. The alternative is likely quicker, but solving the LP is not too slow.

    We determine f by solving the following LP:
    - Variables: (x,f).
    - Inequalities: (a) x <= Di*f; (b) fi >= 0; (c) sum(fi) = 1.
    - Objective: maximize x-V*f <=> minimize V*f-x. """
    n = len(int_vertices[0])
    # Vector indices: free coefficient, x, f1, ..., fn.
    ineq_D = [[0,-1] + list(D) for D in int_vertices] # inequality for (-1,D) * (x,f) >= 0 <=> D*f >= x
    ineq_f = [[0,0] + [(1 if i == j else 0) for i in range(n)] for j in range(n)] # inequalities (0,ei)*(x,f) >= 0 <=> fi >= 0
    ineq_matrix = ineq_D + ineq_f
    eq_f = [-1,0] + [1]*n # f1+...+fn = 1
    objective = [-1] + list(frac_vertex) # minimize (-1*x + v*f) (our solver is written for minimization, use it).
    result = solve_LP(objective,ineq_matrix,[eq_f])
    x,f = result[0],[result[i] for i in range(1,len(result))]
    v1 = scalar_product(f,scalar_product_find_smallest(f,int_vertices))
    assert NUMERIC_ERROR > abs(v1-x)
    v2 = scalar_product(f,frac_vertex)
    return (1.0*v1/v2, f,v1,v2) # f is the direction, v1 = min_i(Di*f) , v2 = V*f. NOTE: here since f is found by LP, it is normalized to coordinate-sum of 1.

def optimize_approximation_ratio(int_vertices,frac_vertex,rounded_vertices, isCaseBestRounding, minIntGap=0):
    """ We have D1,...,DN integer vertices ('int_vertices'), V fractional vertex ('frac_vertex') with all rounded-vertices of V (to STT vertices) denoted by S1,...,SM ('rounded_vertices').
    Note that {S1,...,SM} is a subset of {D1,...,DN}.
    Look for vector f such that b-min_i(Di*f) is maximized, subject to min_i(Di*f) >= V*f + minIntGap. if isCaseBestRounding=True: b = min_j(Sj*f). Otherwise: b = max_j(Sj*f).

    Notes:
    (1) In either case of 'isCaseBestRounding', we approximate the approximation ratio which is actually of the form b/a rather than b-a, and this is not equivalent because a=min_i(Di*f) depends on f.
    (2) using 'minIntGap=0' mostly works fine, but it happened to fail for the graph (8,13), where the best additive gap of the LP turns out to give a 0 integrality gap,
        which means that when we solve the original LP in the found direction, we get an integer (STT) vertex without roundings. Therefore, use 'minIntGap>0' to ensure no ties.
        
    The LP we solve to determine the vector 'f' is defined as follows.
    If isCaseBestRounding=True, we solve one LP for each Di as a candidate for being the argmin of min_i(Di*f). Denote this special Di by D':
    - Variables: (x,f).
    - Inequalities: (a1) V*f <= D'*f; (a2) D'*f <= Di*f; (b) fi >= 0; (c) sum(fi) = 1; (d1) x <= Sj*f;
    - Objective: maximize x-(D'*f) <=> minimize D'*f-x.
    If isCaseBestRounding=False (worst-case rounding), we replace (d1) by (d2) below and also solve multiple copies depending on the argmax of max_j(Sj*f), denote it S':
    - Inequalities: (a1) V*f <= D'*f; (a2) D'*f <= Di*f; (b) fi >= 0; (c) sum(fi) = 1; (d2) Sj*f <= S'*f;
    - Objective: maximize (S'*f)-(D'*f) <=> minimize (D'*f)-(S'*f) = (D'-S')*f
    
    Overall very inefficient, but we only use this as a one-time run, over known vertices and roundings of the small graphs. """
    n = len(int_vertices[0])
    
    best = (1,None,None,None) # ratio, f, b, a (where we approximately-optimize b/a by considering b-a).

    for Dprime in int_vertices:
        ineq_a1 = [[-minIntGap,0] + [Dprime[i]-frac_vertex[i] for i in range(n)]] # 0 <= 0*x + (D'-V)*f <=> V*f <= D'*f.
        ineq_a2 = [[0,0] + [D[idx]-Dprime[idx] for idx in range(n)] for D in int_vertices if D != Dprime] # Similarly, inequality for D'*f <= D*f.
        ineq_b = [[0,0] + [(1 if i == j else 0) for i in range(n)] for j in range(n)] # inequalities (0,ei)*(x,f) >= 0 <=> fi >= 0
        eq_c = [-1,0] + [1]*n # f1+...+fn = 1

        specialized_options = []
        
        if isCaseBestRounding: # Only one case per Dprime.
            ineq_d = [[0,-1] + list(S) for S in rounded_vertices] # inequality for (-1,Sj) * (x,f) >= 0 <=> Sj*f >= x
            objective = [-1] + list(Dprime) # minimize (-1*x + D'*f) (our solver is written for minimization, use it).
            specialized_options = [(ineq_d,objective,None)]

        else: # Worst-case rounding. Variables: effectively only f, but keep a place-holder for x for consistency.
            for Sprime in rounded_vertices: # Multiple cases per Dprime, all options for Sprime.
                ineq_d = [[0,0] + [Sprime[idx]-S[idx] for idx in range(n)] for S in rounded_vertices if S != Sprime] # inequality for Sj*f <= S'*f <=> 0 <= (S'-Sj)*f.
                objective = [0] + [Dprime[idx]-Sprime[idx] for idx in range(n)] # minimize (D'-S')*f (our solver is written for minimization, use it).
                specialized_options += [(ineq_d,objective,Sprime)] # different options depending on the choice of Sprime

        for ineq_d,objective,Sprime in specialized_options:
            ineq_matrix = ineq_a1 + ineq_a2 + ineq_b + ineq_d
            try:
                result = solve_LP(objective,ineq_matrix,[eq_c])
            except MIPSolverException:
                continue # This is fine, in some configurations (when we choose Dprime and/or Sprime wrong) we may have no solution, so we skip these cases.
            x,f = result[0],[result[i] for i in range(1,len(result))]

            if isCaseBestRounding:
                v1 = scalar_product(f,scalar_product_find_smallest(f,rounded_vertices))
                assert NUMERIC_ERROR > abs(v1 - x) # ensure that x indeed minimizes Sj*f, yet is largest possible (results from the LP's constraints).
            else:
                v1 = scalar_product(f,Sprime)
                assert NUMERIC_ERROR > abs(v1 - scalar_product(f,scalar_product_find_largest(f,rounded_vertices))) # ensure that Sprime indeed maximizes Sj*f.
            v2 = scalar_product(f,Dprime)
            assert NUMERIC_ERROR > abs(v2 - scalar_product(f,scalar_product_find_smallest(f,int_vertices))) # ensure that Dprime indeed minimizes Di*f.
            ratio = (v1+1.0)/(v2+1.0) # recall that cost(STT) = value(STT)+1 because the depths variables are 1 less than the depth (the LP ignores a node as its own parent).
            if ratio > best[0]:
                best = (ratio, f, v1+1.0, v2+1.0) # v1+1 is cost(ROUNDED-STT), v2+1 is cost(OPT-STT).

    return best # tuple of best ratio, f (the direction that maximizes v1/v2 among solutions to the LP), v1 = min_j(Sj*f) for some j, and v2 = min_i(Di*f) (such that v2 >= V*f) for some i.

###############################################################
### LPs for Rounding, Integrality Gap, Approximations (end) ###
###############################################################



################################################################################
# Few calls to ensure that nothing is deeply broken (semi-tests, if you will). #
################################################################################

compute_integrality_and_approximation_gap_for_graphs(log_dir = None, graph_ids = [(7,3)], doLogAndPrint=False) # ~1 second.
# gaps_maximize_with_LP(log_dir = None, graph_ids = [(7,3)], doLogAndPrint=False) # ~15-20 minutes, do not run it by default as part of the tests.
for G in ALL_SMALL_GRAPHS[7]:
    STU = SearchTreeUtilities(G)
    inequalities,equalities,bounds = construct_constraints_primal(STU,ALL_PRIMAL_MODES) # Functionality-test, no values assertion.
    inequalities,equalities,bounds = construct_constraints_dual(STU,[i for i in range(1,STU.n+1)],True) # Functionality-test, no values assertion.
    if is_sage:
        direction = [1]*STU.n
        solve_Dual_LP(STU, direction, returnResultsAsIs=False, ObjectiveCoefficient = {"defaultR":-1}, extraEqualities = [], extraInequalities = []) # Functionality-test, no values assertion.



==> STTLP-sage-python3-source/STTLP-main-and-tests.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

exec(open("./parse_logs.py").read())
exec(open("./STTLP-LPs.py").read())

REPORT_INTERVAL_IN_SECONDS = 30 # a compromise between log-spamming and progress tracking.
LOG_DIR = "/mnt/c/temp/"  # runs in windows' WSL so we need a linux path.

##################################
### Analysis Functions (start) ###
##################################

def enrich_D_space_vertices(searchTreeUtilities,debugPrints=False,maxIteration=None,maxMemSize=10**8):
    """ Working in Depths-space: Given a 'searchTreeUtilities' object, we begin from the polytope spanned by all the STTs and positive rays.
    Then we iteratively refine as follows: span the polytope, solve the LP for each normal to a hyperplane (facet), and if a new vertex is encountered,
    add it to the list of vertices for the next iteration. Proceed in iteration until no additional vertices are found, or up to 'maxIteration' if it is not None.
    Conversion from vertices to hyperplanes is a blackbox usage of sage, by defining a polytope as V-representation and then working on it as H-representation.

    @@@ Returns a two dictionaries:
    (1) dictionary of all enriched (non-STT) vertices. The key is the iteration in which each vertex was found, the values are sets, each is of tuple of (vertex,direction,value) for the found vertices. value is the LP value of any point on the false-facet, with respect to the direction.
    (2) dictionary of the hyperplanes count in each iteration, the number of normals we tested for enrichment in that iteration.
    
    Concretely, for each hyperplane we have a normal vector Ni of positive coefficients such that Ni*D >= ci for a non-negative constant ci. (Ni is the 'direction', ci is the 'value'.)
    We pick each of these normals as the depths coefficients, and solve for it the original LP over (X,Z,D) to see if the resulting optimum is one of the search-tree vertices, or a new one.
    (We take the normal as-is, because normalization will only affect the objective function by a fixed constant factor.) """
    # Output dictionaries
    iteration_to_new_vertices_and_directions = {}
    iteration_to_hyperplanes_count = {}

    # Initialization
    time_start = time.time()
    time_last_progress_report = time_start

    # The LP to solve is always the same, so we compute it once in advance.
    dict_ids_to_var_number = searchTreeUtilities.dict_ids_to_var_number
    inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities, modes_vanilla)
    assert len(equalities) == 0
    inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.


    new_vertices = set(searchTreeUtilities.get_all_search_trees())
    all_vertices = set([])
    iteration = 0
    if maxIteration == None: maxIteration = INFINITY

    print ("Graph:",sorted(searchTreeUtilities.G.edges()))
    solved_directions = set() # recall directions which we solved, to skip LP-solving.
    while len(new_vertices) > 0 and iteration < maxIteration:
        iteration += 1
        all_vertices |= new_vertices
        new_vertices = set([])
        print ("pre-iteration  %d: known vertices = %d"%(iteration,len(all_vertices)))
        
        # Compute the depth-polytope
        p = Polyhedron(vertices = all_vertices, rays = generate_positive_rays(searchTreeUtilities.n))

        # Convert to special directions and solve the LP for each of them.
        #if debugPrints: print ("Iteration: %d: started looping half-spaces, %d to go..."%(iteration, p.n_Hrepresentation()))

        counter = 0
        for h in p.Hrepresentation(): # The call to 'p.Hrepresentation()' may be very heavy since it computes the cnovertsion from V-representation to H-representation.
            counter += 1
            lp_value,direction = (-h[0]),h[1:] # The desired direction is h[1:]. Any point on the facet has value of h[0] in that direction.
            assert lp_value >= 0 # must always be non-negative, since the halfspaces are non-negative and the inequality is of the form: h[1]*var[1]+... >= h[0] >= 0.
            
            if debugPrints and time.time() - time_last_progress_report > REPORT_INTERVAL_IN_SECONDS:
                time_last_progress_report = time.time()
                print ("progress: counter = %d (time passed: %5.3f seconds)"%(counter,time_last_progress_report-time_start))

            if tuple(direction) in solved_directions:
                continue
            if len(solved_directions) < maxMemSize: # Memory-overflow failsafe
                solved_directions.add(tuple(direction))
            
            # Solve the LP: same inequalities, new direction.
            objective_vector_of_LP = [0] * len(dict_ids_to_var_number)
            for i in range(1,searchTreeUtilities.n+1):
                objective_vector_of_LP[dict_ids_to_var_number[i] - 1] = direction[i-1] # Put it in the coordinates that corresponds to the depth vector D.
            result = solve_LP(objective_vector_of_LP,inequalities_LP)
            depths_vector = clean_vector([result[dict_ids_to_var_number[i] - 1] for i in range(1,searchTreeUtilities.n+1)])

            cost_solution = scalar_product(direction,depths_vector)
            if cost_solution + NUMERIC_ERROR < lp_value:
                if iteration not in iteration_to_new_vertices_and_directions: iteration_to_new_vertices_and_directions[iteration] = set() # initialization
                iteration_to_new_vertices_and_directions[iteration].add((tuple(depths_vector),tuple(direction),lp_value))
                new_vertices.add(tuple(depths_vector))
                if debugPrints: print ("NEW VERTEX FOUND! Iteration: %d, Direction (objective): %s, Depths-vector: %s)."%(iteration,direction,depths_vector))

        print ("post-iteration %d: scanned h-planes = %d"%(iteration,counter))
        iteration_to_hyperplanes_count[iteration] = counter
        
    return iteration_to_new_vertices_and_directions,iteration_to_hyperplanes_count

def enumerate_all_vertices(key=(5,0),withMonotonicity=False,withZ=False,printNonIntVertices=False):
    """ The LP polytope for the path with n=5 nodes has 165 non-integer vertices, only 4 if we add monotonicity constraints.
    However, the 'T' topology with 5 nodes is integer, but becomes non-integer if we add monotonicity constraints.
    if 'printNonIntVertices=True', prints all the non-integer vertices nicely. """
    n,i = key
    
    searchTreeUtilities = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i])
    n,betweenListOracle = searchTreeUtilities.n,searchTreeUtilities.betweenNodes

    if withZ:
        modes_list = modes_vanilla
    elif withMonotonicity:
        modes_list = modes_noZ_monotone
    else:
        modes_list = modes_noZ
        
    inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities, modes_list)
    assert len(equalities) == 0
    p = Polyhedron(ieqs = inequalities + bounds, eqns = equalities)
    
    counter = 0
    denominators_counters = {}
    all_vertices = [v for v in p.Vrepresentation() if v.is_vertex()] # collect all the vertices, skip the rays.
    
    for v in all_vertices:
        temp = vector_denominators(v)
        if temp not in denominators_counters: denominators_counters[temp] = 0
        denominators_counters[temp] += 1
        
        if vector_denominators(v) != (1,): # integer, only 'denominators of 1'.
            counter += 1
            if printNonIntVertices:
                print (counter)
                print_XZD_solution(v,n,searchTreeUtilities.dict_ids_to_var_number,_formatter_compact,False)
    if (not withZ) and key in [(5,0),(5,1)]:
        if key == (5,0):
            if withMonotonicity: assert counter == 4 # In this case, adding the constraints "mostly helps"
            else:                assert counter == 165
        if key == (5,1):
            if withMonotonicity: assert counter == 82 # Adding the constraints makes the polytope non-integer
            else:                assert counter == 0
    print ("      Summary of vertex denominators:",denominators_counters)

def vertices_statistics(vertex_list,stt_count=None):
    """ vertex_list is a list of tuples, each represents a vertex in arbitrary dimension. We compute the following:
    #total, #integer-vertices, #fractional, and a dictionary of vertices with fractional denominators (keys are tuples of denominators, values are counters). """
    vertex_list = list(set(vertex_list)) # remove duplicates
    INTEGER_KEY = (1,)

    count_total = len(vertex_list)
    count_int = 0
    count_frac = 0
    count_frac_special_int = 0
    
    denominators_counters = {}
    for v in vertex_list:
        key = vector_denominators(v)
        
        if key not in denominators_counters: denominators_counters[key] = 0
        denominators_counters[key] += 1
        if key == INTEGER_KEY: count_int += 1
        else: count_frac += 1
    assert count_int+count_frac == count_total and sum(denominators_counters.values()) == count_total

    report_string = ''
    report_string += "... %6d total number of vertices\n"%(count_total)
    report_string += "...... %6d integer vertices\n"%(count_int)
    if stt_count is not None:
        report_string += "......... %6d STT vertices\n"%(stt_count)
    report_string += "...... %6d fractional vertices\n"%(count_frac)
    report_string += "denominators fine-grained: %s\n"%(str(denominators_counters))
    return (count_total,count_int,count_frac,denominators_counters,report_string)

def exhaustive_analysis(graph, tests_to_run, output_log, sampling_steps = 1000, debugPrintEnrichmentFunction=False, reportPartialIntegerVertices=True):
    """
    Runs multiple analyses on a given tree (graph). List of possible tests:

    test_id=1: analyze all the vertices in D-space (repeated normal-method enrichment).
    test_id=2: enumerate all the vertices of the LP in XZD-space (define the polytope, and enumerate; no LP-solving). Defined as usual, relaxed form.
    test_id=3: enumerate all the vertices of the LP in XZD-space (define the polytope, and enumerate; no LP-solving). Defined without Z-coordinates, using the end-result of a Fourier-Motzkin elimination.

    test_id=[4,...,9]: No enumeration, only sampling of vertices in XZD-space. Because we cannot enumerate, we study the sampled vertices in XZD-space, XD-space, and D-space (when computing statistics).
    test_id=4: Usual LP form,      Fully-arbitrary objective direction.
    test_id=5: Usual LP form,      XD-only objective direction.
    test_id=6: Usual LP form,      D-only objective direction.
    test_id=7: LP Fourier-Motzkin, Fully-arbitrary objective direction.
    test_id=8: LP Fourier-Motzkin, XD-only objective direction.
    test_id=9: LP Fourier-Motzkin, D-only objective direction.

    Information that we report (depending on the test and what we have at hand):
        - Vertices analysis: #total-number, #fractional-vertices, fine-grained-about-fractions: counts for each denominator (2, 3, ...).
        - (test_id=1) Hyperplanes: #hyper-planes, #total-hyperplanes
        - (test_id=1) integrality-gap: (best fractional-vertex  vs. best STT, for _some_ objective).
    """

    if output_log is not None: f = open(output_log,'w')
    else: f = None

    start_time = time.time()
    log_and_print(f,"[time=0]")

    searchTreeUtilities = SearchTreeUtilities(graph)
    n,dict_ids_to_var_number = searchTreeUtilities.n,searchTreeUtilities.dict_ids_to_var_number
    n_vars = len(dict_ids_to_var_number)
    coordinates_X = sorted([dict_ids_to_var_number[(i,j)]-1 for i in range(1,n+1) for j in range(1,n+1) if j != i]) # -1 because dict reserves 0 for the free coefficient.
    coordinates_D = sorted([dict_ids_to_var_number[i]-1 for i in range(1,n+1)]) # -1 because dict reserves 0 for the free coefficient.

    if 1 in tests_to_run:
        maxIter = (None if n <= 7 else 1) # Cap to a single iteration for graphs with n nodes, to side-step sage's memory-allocation-exception.
        new_vertices,h_counts = enrich_D_space_vertices(searchTreeUtilities,debugPrintEnrichmentFunction,maxIteration=maxIter)
        log_and_print(f,"[time=%3.3f] (enriched)"%(time.time()-start_time))
        
        all_stts = searchTreeUtilities.get_all_search_trees()
        all_vertices = set(all_stts[:])
        integrality_gap = 1
        for i in new_vertices.keys():
            for (vertex,direction,lp_value) in new_vertices[i]:
                all_vertices.add(vertex)
                cost_solution = scalar_product(direction,vertex)
                if i == 1: # iteration=1, then all the facets are due to STTs, and we can short-cut.
                    cost_stt = lp_value
                else: # In this case we are no longer sure that the facet is due to STTs, so we check all of them. (Effectively, we don't have iterations above 1, so this never gets executed.
                    bestSTT = find_best_search_tree(direction, searchTreeUtilities)
                    cost_stt = scalar_product(direction,bestSTT)
                integrality_gap = max(1.*cost_stt/cost_solution , integrality_gap)

        _,_,_,_,vertex_report_string = vertices_statistics(all_vertices, len(all_stts))
        log_and_print(f,"[time=%3.3f] (vertex statistics)"%(time.time()-start_time))
        
        hyperplanes_stt = h_counts[1] # The number of hyperplanes tested in the first iteration. Equivalent to: 'Polyhedron(vertices = all_stts, rays = generate_positive_rays(n)).n_Hrepresentation()'
        hyperplanes_all = max(h_counts.values()) # The number of hyperplanes tested in the final iteration. Equivalent to (memory-allocation exception for n=8 graphs): 'hyperplanes_all = Polyhedron(vertices = all_vertices, rays = generate_positive_rays(n)).n_Hrepresentation()'
            
        log_and_print(f,"[time=%3.3f] (H-count) "%(time.time()-start_time))
        log_and_print(f,"\n\n\nTestID-1")
        log_and_print(f,"Graph: size=%d , edges=%s"%(searchTreeUtilities.n,searchTreeUtilities.G.edges()))
        log_and_print(f,"integrality gap: %3.5f"%(integrality_gap))
        log_and_print(f,vertex_report_string)
        log_and_print(f,"hyperplanes count: all/stt-only: %d %d"%(hyperplanes_all,hyperplanes_stt))
        if len(new_vertices) == 0:
            log_and_print(f,"NO enriched vertices fine-grained.")
        else:
            log_and_print(f,"enriched vertices fine-grained:")
            for i in range(1,max(new_vertices.keys())+1):
                log_and_print(f,"... iteration=%d: +%d: %s"%(i,len(new_vertices[i]),new_vertices[i]))
        log_and_print(f,"[time=%3.3f] (Level-1 done)"%(time.time()-start_time))

    for test_id in [2,3]:
        if test_id not in tests_to_run: continue
        
        if test_id == 2:
            modes_list = modes_vanilla
        else: # test_id == 3
            modes_list = modes_noZ
        
        inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities,modes_list)
        assert len(equalities) == 0
        p = Polyhedron(ieqs = inequalities + bounds, eqns = equalities)
        n_hyperplanes = p.n_Hrepresentation()
        log_and_print(f,"[time=%3.3f] (H-count)"%(time.time()-start_time))

        all_stts = searchTreeUtilities.get_all_search_trees()
        all_vertices = [v for v in p.Vrepresentation() if v.is_vertex()] # collect all the vertices, skip the rays.
        special_coordinates = [dict_ids_to_var_number[i]-1 for i in range(1,n+1)]
        _,_,_,_,vertex_report_string = vertices_statistics(all_vertices,len(all_stts))
        log_and_print(f,"[time=%3.3f] (V-stats)"%(time.time()-start_time))
        log_and_print(f,"\n\n\nTestID-%d"%test_id)
        log_and_print(f,"Graph: size=%d , edges=%s"%(searchTreeUtilities.n,searchTreeUtilities.G.edges()))
        log_and_print(f,vertex_report_string)
        log_and_print(f,"hyperplanes count: %d"%(n_hyperplanes))
        log_and_print(f,"[time=%3.3f] (TestID-%d done)"%(time.time()-start_time,test_id))
 
    for test_id in [4,5,6,7,8,9]: # These are sampling versions of test_id 2,3, when we do not have anough time/memory to exhaust the polytope.
        if test_id not in tests_to_run: continue

        if test_id in [4,5,6]:   modes_list = modes_vanilla
        elif test_id in [7,8,9]: modes_list = modes_noZ
        else: raise Exception("unexpected test id: %d"%test_id)
        
        max_rand = 100000    
        collected_vertices_D = set()
        collected_vertices_XD = set()
        collected_vertices_XZD = set()

        inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities,modes_list)
        assert len(equalities) == 0
        inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.

        for i in range(sampling_steps):
            random.seed(i) # seed each step so that it would be easier to reproduce each test independently (instead of re-generating all the random calls).
            objective_vector_of_LP = [random.randint(0,max_rand) for i in range(n_vars)] # No need to normalize the vectors or the coordinates.

            # zero-out some of the coordinates.
            if test_id in [4,7]: # all coordinates can be non-zero
                pass
            elif test_id in [5,8]: # zero Z coordinates
                for coord in range(n_vars):
                    if coord not in coordinates_X+coordinates_D: objective_vector_of_LP[coord] = 0
            elif test_id in [6,9]: # zero X,Z coordinates, keep only D-objective.
                for coord in range(n_vars):    
                    if coord not in coordinates_D: objective_vector_of_LP[coord] = 0
            else:
                raise Exception("unexpected test id: %d"%test_id)
            
            result_as_dict = solve_LP(objective_vector_of_LP,inequalities_LP)
            vec = clean_vector([result_as_dict[i] for i in result_as_dict])

            # Collect vectors, full coordinates or partial.
            vec_X_D = [vec[i] for i in sorted(coordinates_X + coordinates_D)]
            vec_D = [vec[i] for i in sorted(coordinates_D)]
            collected_vertices_XZD.add(tuple(vec))
            collected_vertices_XD.add(tuple(vec_X_D))
            collected_vertices_D.add(tuple(vec_D))

            if reportPartialIntegerVertices:
                if is_integer_vector(vec_D) and not is_integer_vector(vec):
                    log_and_print(f,"Partial-int Vertex (intXZD=%s | intXD=%s | intD=%s). D=%s, XZD=%s"%(is_integer_vector(vec),is_integer_vector(vec_X_D),is_integer_vector(vec_D),str(vec_D),str(vec)))
                    print_XZD_solution(vec, n, dict_ids_to_var_number, formatter_function = _formatter_compact, alsoPrintZ = False)
                    print ("LP Direction:",objective_vector_of_LP)

            if modes_list == modes_noZ: # Report fractional vertices that are not half-integer, in the case where we replaced Z variables (having Z seems to create many extra fractional variables).
                if not is_integer_vector([2*i for i in vec_X_D]):
                    log_and_print(f,"Small-fractions Vertex.")
                    print_XZD_solution(vec, n, dict_ids_to_var_number, formatter_function = _formatter_compact, alsoPrintZ = False)
                    print ("LP Direction:",objective_vector_of_LP)

        _,_,_,_,vertex_report_string_D = vertices_statistics(collected_vertices_D,None)
        _,_,_,_,vertex_report_string_XD = vertices_statistics(collected_vertices_XD,None)
        _,_,_,_,vertex_report_string_XZD = vertices_statistics(collected_vertices_XZD,None)
        log_and_print(f,"[time=%3.3f] (V-stats [x3])"%(time.time()-start_time))
        log_and_print(f,"\n\n\nTestId-%d"%(test_id))
        log_and_print(f,"Graph: size=%d , edges=%s"%(searchTreeUtilities.n,searchTreeUtilities.G.edges()))
        log_and_print(f,"XZD-space vertex-analysis:")
        log_and_print(f,vertex_report_string_XZD)
        log_and_print(f,"XD-space vertex-analysis:")
        log_and_print(f,vertex_report_string_XD)
        log_and_print(f,"D-space vertex-analysis:")
        log_and_print(f,vertex_report_string_D)

    if f is not None: f.close()

def analyze_bulk_small_graphs(n_range = range(3,9),log_dir=LOG_DIR):
    """ A 'wrapper' function to analyze each of the small graphs with n<=8 nodes. """
    for n in n_range:
        for j in range(len(ALL_SMALL_GRAPHS[n])):
            tests_list = [1]
            if n <= 5: tests_list += [2,3]
            else:      tests_list += [4,5,6,7,8,9]
            log_full_name = (None if log_dir is None else log_dir + os.path.sep + "graph_%d_%d_%d.txt"%(n,j,int(time.time())))
            exhaustive_analysis(ALL_SMALL_GRAPHS[n][j],tests_list,log_full_name,sampling_steps = 1000)

def analyze_path_graphs(n_values = range(6,16),log_dir=LOG_DIR):
    """ A 'wrapper' function to analyze path graphs. """
    steps_per_n = {9: 400, 10: 200, 11: 100, 12: 50}
    for n in n_values:
        graph_linear = make_graph_path(n)
        if n < 9:     steps = 1000 # small graphs, can sample many
        elif n < 12:  steps = steps_per_n[n]
        else:         steps = 50 # large graph, sample few
        tests_list = [4,5,6,7,8,9]
        log_full_name = (None if log_dir is None else log_dir + os.path.sep + "graph_%d_line_%d.txt"%(n,int(time.time())))
        exhaustive_analysis(graph_linear,tests_list,log_full_name,sampling_steps = steps)

def analyze_enrichment_only_for_graphs(graph_ids=None,log_dir=LOG_DIR):
    """ A 'wrapper' function to run the enrichment test for every specified graph.
    By default, the test only revisits the graphs where we already identified non-integer vertices so that we may rerun additional iterations or compute extra info, without checking un-interesting graphs. """
    if graph_ids is None: graph_ids = PRIMARY_DIRECTIONS.keys()
    for n,i in graph_ids:
        graph = ALL_SMALL_GRAPHS[n][i]
        tests_list = [1]
        log_full_name = (None if log_dir is None else log_dir + os.path.sep + "enriching_%d_%d_%d.txt"%(n,i,int(time.time())))
        exhaustive_analysis(graph,tests_list,log_full_name)

################################
### Analysis Functions (end) ###
################################    


################################################
### Functions to Generate Paper Data (start) ###
################################################

def table1_table6_generation(nMaxGeneration=5,genLogU73=False):
    # nMaxGeneration=5 takes ~10 seconds.
    # For larger options, it is recommended to generate the logs once and reuse them if necessary:
    #   - nMaxGeneration=6 takes ~9-10 minutes.
    #   - genLogU73=True   takes   ~15 minutes.
    #   - nMaxGeneration=8 will take days to complete.
    assert nMaxGeneration <= 8 # more than 8 is infeasible.
    
    print ("# Note1: Generating ALL the data is slow. Therefore, by default this example only generates the rows for n<=5 and U(7,3). #")
    print ("# Note2: Tables 1+6 are generated from the logs without 'False Facets' and 'Frac Vs Classes' columns. These are analyzed separately. #")
    LOG_DIR = "/mnt/c/temp/"

    print ("#######################################################")
    print ("###   Generating Logs... If Applicable...           ###")
    print ("#######################################################")
    if nMaxGeneration < 7 and genLogU73:
        exhaustive_analysis(ALL_SMALL_GRAPHS[7][3], tests_to_run=[1,4,5,6,7,8,9], output_log = LOG_DIR + os.path.sep + "graph_7_3_%d.txt"%(int(time.time())), sampling_steps = 1000)

    ns = [i for i in range(3,nMaxGeneration+1)]
    if len(ns) >= 1:
        analyze_bulk_small_graphs(ns, log_dir=LOG_DIR)
        
    print ("#######################################################")
    print ("###   Parsing Logs to Generate Table Information    ###")
    print ("#######################################################")
    all_logs = [path for path in glob.glob(LOG_DIR + os.path.sep + "graph_*") if "_line_" not in path]
    print (len(all_logs))
    for log in sorted(all_logs):
        z = parse_log(log,MODE_GRAPH_INFOS)
        print ("\\hline")
    print ("\n\n"+"#"*30+"\n\n")

def table1_table6_extra_columns():
    assert set(NON_INT_VERTICES.keys()) == set(NON_INT_TOPOLOGY_NAMES)
    assert set(PRIMARY_DIRECTIONS.keys()) == set(NON_INT_TOPOLOGY_NAMES)
    DEDUPED = dedup_automorphism_vertices(vertex_dict = NON_INT_VERTICES)
    print ("Topology & Primary Directions & Frac Vs & Frac Vs Classes")
    for key in sorted(NON_INT_TOPOLOGY_NAMES):
        print (key,"&",len(PRIMARY_DIRECTIONS[key]),"&",len(set(NON_INT_VERTICES[key])),"&",len(DEDUPED[key]))

def table2_info_integrality_gap():
    """ Compute and print in latex-source format the integrality gap information of chosen (fixed) directions. """
    for n,i in INT_GAP_DIRECTIONS:
        sttutil = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i])
        d = INT_GAP_DIRECTIONS[(n,i)]
        try:
            lp_opt,stt_opt,_,_ = compute_gaps_or_vectors_for_direction(d, sttutil, returnVectors=True, returnLPResultAsIs=False)
            lp_opt_str = str(scalar_product(d,lp_opt))
        except: # In case we run python instead of sage, skip the LP solver and print only some of the information.
            stt_opt = scalar_product_find_smallest(d,sttutil.get_all_search_trees())
            lp_opt_str = "??????"
        print ((n,i),"&",d,"&",lp_opt_str,"&",scalar_product(d,stt_opt))

def table3_info_approximation_ratio():
    """ Compute and print in latex-source format the approximation ratio information of chosen (fixed) directions. """
    for mapper in [ROUND_GAP_DIRECTIONS_BC,ROUND_GAP_DIRECTIONS_WC,{(8,4): (6.5,3,0,5,0,18,4,5)}]: # The last dictionary is one more extra explicit entry.
        for n,i in mapper:
            _approximation_output_helper((n,i),mapper[(n,i)], SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i]))

def table5_generation(nMax=8,generateLogs=False):
    # The logs take minutes to generate (longer the larger n is), so it is better to one-time generate them.
    print ("# Note: Generating ALL the data is slow. Thus by default we only generate the first few path topologies. #")
    LOG_DIR = "/mnt/c/temp/"

    print ("#######################################################")
    print ("###   Generating Logs... If Applicable...           ###")
    print ("#######################################################")
    if generateLogs: analyze_path_graphs(n_values = range(6,nMax+1),log_dir=LOG_DIR)
    
    print ("#######################################################")
    print ("###   Parsing Logs to Generate Table Information    ###")
    print ("#######################################################")
    all_logs = glob.glob(LOG_DIR + os.path.sep + "graph_*line*.txt")
    for log in sorted(all_logs):
        z = parse_log(log,MODE_LINE)
        print ("\\hline")
    print ("\n\n"+"#"*30+"\n\n")

def table7_generation():
    for n in range(3,9):
        for i,G in enumerate(ALL_SMALL_GRAPHS[n]):
            graph_name = (n,i)
            edges = sorted(G.edges())
            diameter = networkx.diameter(networkx.Graph(edges)) # The package computes diameter in edges (weighted/unweighted), we need it in vertices.
            print ("%s & %d & %s \\\\"%(graph_name,diameter,edges))

def figure3_print_main_vertex():
    """ Computes and prints the 'main' vertex that we use in the paper. """
    direction = (3,2,0,2,3,3,10)
    stu = SearchTreeUtilities(ALL_SMALL_GRAPHS[7][3])

    inequalities,equalities,bounds = construct_constraints_primal(stu, modes_vanilla)
    inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.

    objective_vector_of_LP = [0] * len(stu.dict_ids_to_var_number)
    for i in range(1,stu.n+1):
        objective_vector_of_LP[stu.dict_ids_to_var_number[i] - 1] = direction[i-1] # Put it in the coordinates that corresponds to the depth vector D.
    result_as_dict = solve_LP(objective_vector_of_LP,inequalities_LP)
    XZD_vector = clean_vector([result_as_dict[i] for i in result_as_dict])
    print_XZD_solution(XZD_vector, stu.n, stu.dict_ids_to_var_number, formatter_function = _formatter_compact, alsoPrintZ = True)

def figure5_print_3D_examples(subfigure='a',printFacets=True):
    assert subfigure in ['a','b']
    print ("# Note: visualization of the plot may not appear. #")
    print ("# If it does not, inline the lines of this function in 'https://sagecell.sagemath.org/'. #")
    B = [[0,0,1],[0,1,0],[1,0,0]]
    C = [[0,1,2],[0,2,1],[1,0,2],[2,0,1],[1,2,0],[2,1,0],[0,0,4],[0,4,0],[4,0,0]]
    if subfigure=='b': C += [[0.5,0.5,0.5]]
    p = Polyhedron(vertices = C, rays = B)
    if printFacets:
        for i,h in enumerate(p.Hrepresentation()): print (i,h)
    p.plot(polygon='rainbow', alpha=0.5, size=50) # size=50 of vertices

def print_primary_directions_U73_up_to_symmetries(): # Relevant to the paper just before Definition 2.5 (page ~11).
    def _swap_legs12(v): return v[:5][::-1] + v[5:]
    def _swap_legs13(v): return [v[6],v[5]] + v[2:5]+ [v[1],v[0]]
        
    directions = set(PRIMARY_DIRECTIONS[(7,3)])
    uniques = []
    while len(directions) > 0:
        # Remove all (up to) 6 permutations of d. Count symmetries.
        d1 = list(directions.pop())  # legs order 1,2,3
        d2 = _swap_legs12(d1) # legs order 2,1,3
        d3 = _swap_legs13(d1) # legs order 3,2,1
        d4 = _swap_legs13(d2) # legs order 3,1,2
        d5 = _swap_legs12(d3) # legs order 2,3,1
        d6 = _swap_legs12(d4) # legs order 1,3,2
        count = 1
        for d in [d2,d3,d4,d5,d6]:
            if tuple(d) in directions:
                directions.remove(tuple(d))
                count += 1
        uniques += [(d1,count)]
    for d,c in sorted(uniques):
        print ("Direction: %25s | Symmetry-count: %d"%(str(d),c))

def remark_3_3_min_depth_is_1():
    print ("Vertices with minimum D variable >= 1, per topology:")
    for key in NON_INT_VERTICES_REDUCED:
        vertices = [v for v in NON_INT_VERTICES_REDUCED[key] if min(v)>= 1]
        if len(vertices) >= 1:
            print ("~~~ Topology %s ~~~"%(str(key)))
            for v in vertices: print ("... %s"%str(v))

def example_2_7_partially_integer_vertex():
    searchTreeUtilities = SearchTreeUtilities(ALL_SMALL_GRAPHS[6][0])
    inequalities,equalities,bounds = construct_constraints_primal(searchTreeUtilities,[]) # vanilla LP, no special mods.
    assert len(equalities) == 0

    inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.		
    objective_vector_of_LP = [0, 5, 5, 1, 2, 3, 1, 4, 1, 1, 3, 3, 1, 4, 2, 2, 3, 5, 3, 1, 1, 3, 5, 4, 2, 2, 6, 0, 2, 1, 5, 3, 3, 1, 5, 4, 4, 5, 3, 2, 1, 6, 3, 5, 2, 3, 4, 5, 3, 2, 2, 1, 0, 3, 5, 2] # No need to normalize the vector.
    result_as_dict = solve_LP(objective_vector_of_LP,inequalities_LP)
    
    vec = clean_vector([result_as_dict[i] for i in result_as_dict])
    vecD = get_D_vector_from_LP_solution(vec,searchTreeUtilities.dict_ids_to_var_number,searchTreeUtilities.n)
    assert is_integer_vector(vecD) and not is_integer_vector(vec)

    print ("Objective function direction:",objective_vector_of_LP)
    print_XZD_solution(vec, searchTreeUtilities.n, searchTreeUtilities.dict_ids_to_var_number, formatter_function = _formatter_compact, alsoPrintZ = True)

def section5_vertex_statistics_fractional_vertices_line_and_T_topologies():
    """ Relevant to the paper in the discussion that follows Remark 5.2 (page ~30), and to Section 5.3 when discussing the topology U(5,1). """
    for key in [(5,0),(5,1)]: # Path and 'T' topologies, respectively
        print ("Topology:",key)
        print ("... Vanilla (with Z, no monotonicity-constraints):")
        enumerate_all_vertices(key,withMonotonicity=False,withZ=True)
        for addMonotonicityConstraints in [False,True]:
            print ("... No Z variables. Added monotonicity constraints?",addMonotonicityConstraints)
            enumerate_all_vertices(key,addMonotonicityConstraints,withZ=False)

def section5_3_vertices_versus_monotonicity_constraints():
    print ("""Note: we analyze for each depths-vector a single full XZD-vector. However, it turns out that sometimes multiple XZD-vectors have the same D-vector (projection).
In such cases, validation/invalidation result for one extension does not guarantee the same result for the others. """)
           
    for key in NON_INT_TOPOLOGY_NAMES:
            print ("Topology %s, revised extra-vertices:"%(str(key)),end=" ")
            stu = SearchTreeUtilities(ALL_SMALL_GRAPHS[key[0]][key[1]])
            vertices = [i[1] for i in NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION[key]]
            c = [0,0]
            for v in vertices:
                    isGood = True
                    Xpairs = extract_X_coordinates_as_dict_of_pairs(v, stu.n, stu.dict_ids_to_var_number)
                    for i in range(1,stu.n+1):
                            for j in range(1,stu.n+1):
                                    for k in range(1,stu.n+1):
                                            if i==j or k == i or k == j: continue
                                            if k in stu.betweenNodes(i,j):
                                                    isGood = isGood and (Xpairs[(i,k)] >= Xpairs[(i,j)]) and (Xpairs[(j,k)] >= Xpairs[(j,i)])
                    if isGood: c[0] += 1
                    else:      c[1] += 1
            print ("survived/invalidated = ",c) # Most survive. Total of 22 invalidations: 12 for (8,4), 9 for (8,12), 1 for (8,13).

def _approximation_output_helper(ni_key,d,sttutil):
    """ Given a direction 'd' and a SearchTreeUtitilies 'sttutil', compute the best and worst STT-approximation in direction 'd'. Print the computed ratios. """
    def _printable_to_ratio(x,y): return "/".join(["%d"%(round(a)) if abs(a-round(a))<NUMERIC_ERROR else "%2.5f"%(a) for a in [x,y]])
    
    lp_opt,stt_opt,stt_bc,stt_wc = compute_gaps_or_vectors_for_direction(d, sttutil, returnVectors=True, returnLPResultAsIs=False)
    cost_opt = convert_value_to_cost(scalar_product(d,stt_opt),d)
    cost_bc  = convert_value_to_cost(scalar_product(d,stt_bc ),d)
    cost_wc  = convert_value_to_cost(scalar_product(d,stt_wc ),d)
    sumd = sum(d)
    print (
        ni_key,"&",
        d,"&",
        _printable_to_ratio(cost_opt*sumd,sumd),"&",
        _printable_to_ratio(cost_bc*sumd,sumd),"&",
        _printable_to_ratio(cost_wc*sumd,sumd),"&",
        round(1.0*cost_bc/cost_opt,4),"&",
        round(1.0*cost_wc/cost_opt,4),"\\\\",
    )
    print ("\\hline")

def section5_4_XD_to_D_collisions(subset_topologies = None): # Takes ~90 seconds.
    """ For each primary direction, solve the Z-less LP to find an (X,D)-vertex. Then check for collisions when projected to D-space. """
    if subset_topologies is None: subset_topologies = NON_INT_TOPOLOGY_NAMES
    
    map_Dvec_to_Xvec = {}
    for key in subset_topologies:
        n,idx = key
        stu = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][idx])
        map_Dvec_to_Xvec[key] = {}

        # Same constraints every time, so compute them once.
        inequalities,equalities,bounds = construct_constraints_primal(stu, modes_noZ)
        inequalities_LP = inequalities + bounds # The bounds 'var >= 0' are also inequalities.

        # Solve for every primary direction and find (X,D).
        for direction in PRIMARY_DIRECTIONS[key]:
            objective_vector_of_LP = [0] * len(stu.dict_ids_to_var_number)
            for i in range(1,stu.n+1):
                objective_vector_of_LP[stu.dict_ids_to_var_number[i] - 1] = direction[i-1] # Put it in the coordinates that corresponds to the depth vector D.

            result_as_dict = solve_LP(objective_vector_of_LP,inequalities_LP)
            XZD_vector = clean_vector([result_as_dict[i] for i in result_as_dict])

            Dvec = tuple(get_D_vector_from_LP_solution(XZD_vector,stu.dict_ids_to_var_number,stu.n))
            Xmat = get_X_matrix_from_LP_solution(XZD_vector,stu.dict_ids_to_var_number,stu.n)
            
            if Dvec not in map_Dvec_to_Xvec[key]: map_Dvec_to_Xvec[key][Dvec] = []
            map_Dvec_to_Xvec[key][Dvec] += [(Xmat,direction)]

        # Now check for collisions of (X,D) when projected to D.
        print ("=== Topology: %s ==="%(str(key)))
        for Dvec in map_Dvec_to_Xvec[key]:
            justXall = [i[0] for i in map_Dvec_to_Xvec[key][Dvec]]
            justXuniques = sorted(set(justXall))
            if len(justXuniques) > 1:
                Diff12 = [[justXuniques[0][i][j]-justXuniques[1][i][j] for j in range(n)] for i in range(n)] # Also print the diff of the first two Xs.
                
                print ("%d-way collision:"%(len(justXuniques)))
                for i in range(n):
                    print(" | ".join([str(X[i]) for X in (justXuniques + [Diff12])]).replace("0.5","h").replace("-h","m").replace("0.0","0")) # Print all matrices side-to-side. "h" for half.
                counts = []
                example_direction = []
                for X in justXuniques:
                    example_direction += [ map_Dvec_to_Xvec[key][Dvec][justXall.index(X)][1] ]
                    counts += [justXall.count(X)]
                print ("normal counts per X:",counts)
                print ("representative normal per X:",example_direction)

##############################################
### Functions to Generate Paper Data (end) ###
##############################################


###########################################
### Additional Analysis - Misc. (start) ###
###########################################

def optimize_direction_to_maximize_gap(n,i,direction,isWorstCaseGap=True,debugPrint=False):
    """ Given a direction, naively check small variations in each coordinate, repeatedly, to increase the approximation ratio.
    # Example: >>> optimize_direction_to_maximize_gap(8,4,(6,3,0,5,0,18,4,5),isWorstCaseGap=True)
    # [result, cleaned:] (8, 4) & [6.5, 3, 0, 5, 0, 18, 4, 5] & 190/83 & 191/83 & 263/83 & 1.0053 & 1.3842 \\ """
    sttutil = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i])
    best_ratio = 1
    current_d = direction[:]
    step_size = 0.1

    for step in range(100):
        isBetter=False
        for k in range(n): # Why in order, only increase, and step-size=0.1? Because it works.
            d = [current_d[i]+(step_size if i == k else 0) for i in range(n)]
            lp_opt,stt_opt,stt_bc,stt_wc = compute_gaps_or_vectors_for_direction(d, sttutil, returnVectors=True, returnLPResultAsIs=False)
            cost_opt = convert_value_to_cost(scalar_product(d,stt_opt),d)
            stt = (stt_wc if isWorstCaseGap else stt_bc)
            cost_stt = convert_value_to_cost(scalar_product(d,stt),d)
            new_ratio = 1.0*cost_stt/cost_opt
            if new_ratio > best_ratio:
                if debugPrint: print ("old: %2.5f / new: %2.5f / direction=%s"%(best_ratio,new_ratio,d))
                current_d = d
                best_ratio = new_ratio
                isBetter=True
                break
        if not isBetter: #no coordinate improvement
            if step_size > 10**-6: step_size /= 10. # refine
            else: break
    d = current_d
    print ("optimization done. Resulting direction=",d)
    _approximation_output_helper((n,i),d,sttutil)

def test_print_L_infinifty_ditance_from_STTaverages(graph_ids = None):
    """ Check how close we can get to each non-integer vertex as an average of (at most) 2 STTs. The distance is in L-infinity norm.

    Note: most vertices are at distance 0.5, with three exceptions for graph (8,4) whose print-output is (up to permutation by automorphism):
    distance: 1.0 vertex: (1.5, 2, 4.5, 1.5, 0.5, 3, 2.5, 2.5)  | combination: ([(0, 1, 2, 4, 3, 4, 4, 3), (2, 4, 5, 1, 0, 1, 3, 4)], [0.5, 0.5])
    distance: 1.0 vertex: (2.5, 2.5, 4.5, 2, 1.5, 4, 1.5, 0.5)  | combination: ([(0, 1, 5, 2, 3, 4, 4, 3), (3, 5, 6, 4, 2, 3, 1, 0)], [0.5, 0.5])
    distance: 1.0 vertex: (2, 2, 4.5, 1.5, 0.5, 3, 2, 2)        | combination: ([(0, 1, 2, 4, 3, 4, 4, 3), (3, 4, 5, 1, 0, 1, 2, 3)], [0.5, 0.5]) """
    
    def _distance(v,trees,weights):
        d = list(v)
        for t in range(len(trees)):
            for idx in range(len(d)):
                d[idx] -= trees[t][idx]*weights[t]
        return max(map(abs,d))

    if graph_ids is None: graph_ids = NON_INT_VERTICES_REDUCED.keys()
    for key in graph_ids:
        print ("=== === === BEGIN NEW GRAPH: %s === === ==="%str(key))
        n,i = key
        all_stts = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][i]).get_all_search_trees()
        for vertex in NON_INT_VERTICES_REDUCED[key]:
            best = (10**6,None,None) # distance, trees, weights
            for t1 in all_stts:
                for t2 in all_stts:
                    tlist,wlist = [t1,t2],[0.5,0.5] # If t1=t2 then we test a STT instead of an average of two.
                    dd = _distance(vertex,tlist,wlist)
                    if dd < best[0]: best = (dd,tlist,wlist)
            print ("distance:",best[0],"vertex:",vertex," | combination:",best[1:])

def test_rounding_caused_by_lifting():
    """ For each non-integer vertex, check the effect incurred by rooting each of the possible nodes,
    and see which is closest in L-infinity distance to the original when we compare the depth vectors. We tie-break in favor of having fewest coordinates that equal the distance.

    It may be 0 (ideal), at worst it is 1/2 (proven). Therefore it is interesting to check how fewest (1/2)-increase we can get by picking the best node to lift to the root.
    In most cases, there was only one +(1/2) node. However even with out small graphs, there are examples for more than that: 4 cases with a pair of +1/2 in vertices of (8,4), and one case of a triplet for (8,13):
    (Graph = (8,13)): Distance=0.500 | Count= 3 (lifted root=2) [delta=[-0.5, -2.0, -0.5, 0.5, 0.5, 0.0, -0.5, 0.5],before=[1.5, 2.0, 3.5, 2.0, 1.0, 1.0, 3.5, 1.5],lifted=[1, 0, 3.0, 2.5, 1.5, 1, 3.0, 2.0]] """
    
    for key in NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION:
        print ("=== === === BEGIN NEW GRAPH: %s === === ==="%str(key))
        n,iii = key
        for Ds,XZDs in NON_INT_VERTICES_REDUCED_WHOLE_REPRESENTATION[key]:
            sttutil = SearchTreeUtilities(ALL_SMALL_GRAPHS[n][iii])
            X = extract_X_coordinates_as_dict_of_pairs(XZDs,n,sttutil.dict_ids_to_var_number)

            best = (n,n,None,None) # distance, max-count, depth-vector pre-lifting, depth-vector post-lifting
            for newRoot in range(1,n+1):
                newX = sttutil.lifting(X,newRoot)
                D_X,D_newX,D_delta = [0]*(n+1),[0]*(n+1),[0]*(n+1) # with sentinel for index 0
                for i in range(1,n+1):
                    for j in range(1,n+1):
                        if i != j:
                            D_X[i] += X[(j,i)]
                            D_newX[i] += newX[(j,i)]
                    D_delta[i] = D_newX[i] - D_X[i]
                deltaMax = max(D_delta)
                deltaCount = D_delta[1:].count(deltaMax)
                if deltaMax < best[0] or (deltaMax == best[0] and deltaCount < best[1]):
                    best = (deltaMax,deltaCount,newRoot,(D_delta[1:],D_X[1:],D_newX[1:])) # keep D_xx without sentinels
            assert best[0] <= 0.5 # Guaranteed by analysis.
            if best[0]>0 and best[1]>1: # Sieves only the "interesting" cases.
                print ((".........."+"   "*best[1] if best[0]>0 else "") + "Distance=%2.3f | Count=%2d (lifted root=%d) [delta=%s,before=%s,lifted=%s]"%(best[0],best[1],best[2],best[3][0],best[3][1],best[3][2]))

def test_integrality_gap_and_approximation_ratios_exhaustive_info(graph_ids = None,log_dir=LOG_DIR):
    """ This function combines two exhaustive tests for maximizing the integrality gap and approximation ratios. """
    compute_integrality_and_approximation_gap_for_graphs(log_dir,graph_ids)
    gaps_maximize_with_LP(log_dir,graph_ids)

#########################################
### Additional Analysis - Misc. (end) ###
#########################################


###########################
### "main" part (start) ###
###########################
# Calling each of the data-generations / tests.
# In general, we omit parameters that result in a long running time, one can tailor specific calls to compute heavier results.

def example_of_all_data_calls(generateLogs=False):
    """ This function gathers all the calls that serve as examples on how to generate the data throughout the paper.
    Since some computations are *very* heavy, in some cases we only give a toy-example.
    As a concrete example, we do not generate the full data of Table6 here, only information up to Topologies of size n<=5, and the special topology of size 7. """
    # Figures
    figure3_print_main_vertex()
    figure5_print_3D_examples('a')
    figure5_print_3D_examples('b')

    # Tables
    table1_table6_generation(nMaxGeneration=5,genLogU73=generateLogs) # nMaxGeneration=5 takes ~10 seconds, genLogU73=True takes ~15 minutes.
    table1_table6_extra_columns() # Based mostly on the hard-coded pre-computed values.
    table2_info_integrality_gap() # Computes the gap for the (hardcoded) directions.
    table3_info_approximation_ratio() # Computes the gap for the (hardcoded) directions.
    table5_generation(nMax=9,generateLogs=generateLogs)
    table7_generation()

    # Additional data throughout the paper
    print_primary_directions_U73_up_to_symmetries()
    remark_3_3_min_depth_is_1()
    example_2_7_partially_integer_vertex()
    section5_vertex_statistics_fractional_vertices_line_and_T_topologies()
    section5_3_vertices_versus_monotonicity_constraints()
    section5_4_XD_to_D_collisions()
    
def example_of_extra_tests(runSlowTestToo=False):
    """ These are additional tests and analysis that may be of interest. The calls are only top-examples, as to not be too heavy. Adapt the calls individually as you please. """
    optimize_direction_to_maximize_gap(8,4,(6,3,0,5,0,18,4,5),isWorstCaseGap=True)
    test_print_L_infinifty_ditance_from_STTaverages(graph_ids = [(7,3)])
    test_rounding_caused_by_lifting()
    analyze_enrichment_only_for_graphs([(6,0)]) # (6,0) should yield no enrichment (in ~10-15 seconds). The following yield enrichment, but are much-much slower: (7,3) yields 2 iterations, (8,13) is capped at 1 iteration.
    if runSlowTestToo: # Very slow (~15 minutes), so not part of the "basic package".
        test_integrality_gap_and_approximation_ratios_exhaustive_info([(7,3)]) # Single graph with non-integer vertices; the others are too slow when solving for the WC-approximation.
    
#########################
### "main" part (end) ###
#########################




# --------------------------------------------------
# --------------------------------------------------

# If 'includeSlowParts = True' : takes 55-60 minutes of total running time.
# If 'includeSlowParts = False': takes ~2 minutes.
includeSlowParts = False

start = time.time()
print ("start...")
example_of_all_data_calls(generateLogs=includeSlowParts) # This call should take ~15-30 seconds, depending on the number of logs we parse.
print ("mid ",int(time.time()-start))
example_of_extra_tests(runSlowTestToo=includeSlowParts) # This call should take ~15-30 seconds.
print ("done",int(time.time()-start))

# --------------------------------------------------
# --------------------------------------------------




==> STTLP-sage-python3-source/main.sage <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

# This is a hack so I can run the sage code from linux without changing the '.py' extension.
exec(open("./STTLP-main-and-tests.py").read())


==> STTLP-sage-python3-source/parse_logs.py <==
###########################################################################################
### The following code is python-based sage. Written by Yaniv Sadeh.                    ###
### Sage snippets can be run online, e.g. at: https://sagecell.sagemath.org/            ###
###                                                                                     ###
### The code is divided into 6 (7) parts that assume same-dir location and              ###
### call each other in hierarchy. The division is based on the logic:                   ###
### (0) main.sage:                                                                      ###
###       A "hack" to easily run the code in sage (expects '.sage' extension)           ###
###       while editing the rest of the files in a pyhon editor ('.py' extension).      ###
### (1) STTLP-main-and-tests.py: (This part requires Sage)                              ###
###       The top-file that calls the rest of them. Contains all the top-level          ###
###       tests and data generation calls, including explicit examples for              ###
###       generating the outputs mentioned in the paper.                                ###
### (2) STTLP-LPs.py: (This part requires Sage)                                         ###
###       Logic for generating and solving LPs. The main LP, its dual, and              ###
###       few additional LPs that come up in the context of maximizing                  ###
###       integrality gap and approximation ratios.                                     ###
### (3) STTLP-GraphsAndSTT.py: (This part can be fully run in Python3)                  ###
###       This part contains the logic that deals with topologies, STT, etc.            ###
###       It does touch a little on the LPs by defining dictionaries to "name"          ###
###       The variables, but not more than that.                                        ###
### (4) STTLP-BasicUtils.py: (This part can be fully run in Python3)                    ###
###       Basic utilities for printing outputs and doing some basic operations.         ###
### (5) STTLP-HardcodedValues.py: (This part can be fully run in Python3)               ###
###       A bulk of pre-computed data, primary-directions, non-STT vertices, etc.       ###
###       Computing this data ranges from minutes to several hours (depending which     ###
###       part), so we keep it hard-coded to speed up anything that relies on it.       ###
### (6) parse_logs.py: (This part can be fully run in Python3)                          ###
###       This is an ugly ad-hoc script to parse output scripts that are genearated     ###
###       by analysis function in 'STTLP-main-and-tests.py'. No interesting logic here. ###
###                                                                                     ###
###########################################################################################

import glob
import networkx

MODE_GRAPH_INFOS = 1
MODE_GRAPHS_EDGES = 2
MODE_LINE = 3
MODE_PARTIAL_INTEGRALITY = 4

def prepad(s,n): return "\\ "*(n-len(s))+s

def purify_denominators(d, checkMixed23=False):
    result = set()
    for i in d:
        for j in i: result.add(j)
        if checkMixed23 and 2 in i and 3 in i: print ("*"*30+"\n"+"mixed vertex! (assuming this is not a 6-divisible denominator)."+"\n"+"#"*30)
    return result

def parse_log(log_path,table_mode):
    lines = open(log_path,'r').readlines()

    # Initialize variables.
    testId = 0
    graph,v_all,v_int,v_stt,v_frac,h_all,h_stt = None,None,None,None,None,None,None
    d_denominators,xzd_denominators = [],[]
    denominators = [None] * 10 # for TestID=1,...,9 and with a sentinel.
    v_fracs = [[] for i in range(10)]
    exhaustedSpace = True

    # Parse the log. Very custom-made for the logs in their current form.
    temp = log_path.split("_")
    graph_name = "(%s,%s)"%(temp[-3],temp[-2])
    for line in lines:
        if line.startswith("TestI"):
            testId = int(line[len("TestId-"):]) # Have to catch both "TestID" and "TestId".
            if testId > 3: exhaustedSpace = False
        if testId == 1:
            if "Graph:" in line: graph = line.split("edges=[")[-1].split("]")[0]
            if "total number of vertices" in line: v_all = int(line.split(" total")[0].split(" ")[-1])
            if "integer vertices" in line: v_int = int(line.split(" integer")[0].split(" ")[-1])
            if "STT vertices" in line: v_stt = int(line.split(" STT")[0].split(" ")[-1])
            if "fractional vertices" in line: v_frac = int(line.split(" fractional")[0].split(" ")[-1])
            if "denominators fine-grained" in line: d_denominators = eval("{" + line.split("{")[-1].split("}")[0] + "}").keys()
            if "hyperplanes count" in line:
                parts = line.split(" ")
                h_all,h_stt = int(parts[-2]),int(parts[-1])
        else:
            if "denominators fine-grained" in line:
                xzd_denominators += eval("{" + line.split("{")[-1].split("}")[0] + "}").keys()
        if "denominators fine-grained" in line:
            checkMixed23 = (testId in [5,6,7,8,9])
            denominators[testId] = purify_denominators(eval("{" + line.split("{")[-1].split("}")[0] + "}").keys(),checkMixed23)
        if "fractional vertices" in line:
            v_fracs[testId] +=  [int(line.split(" fractional")[0].split(" ")[-1])]
            
    denominatorsD = purify_denominators(d_denominators)
    denominatorsXZD = purify_denominators(xzd_denominators)

    h_planes_string = prepad(str(h_all),5) + (" (%s)"%(str(h_stt)) if h_all != h_stt else "")

    if v_int!=v_stt: print ("interesting!!!",graph_name,v_int-v_stt)
    
    if table_mode == MODE_GRAPH_INFOS:
        print ("%s & %s & %s & %s & %s & %s \\\\"%(
            graph_name,
            prepad(str(v_stt),5),
            h_planes_string,
            prepad(str(v_frac),3),
            str(sorted(denominatorsD)).replace("[","\\{").replace("]","\\}"),
            str(sorted(denominatorsXZD)).replace("[","\\{").replace("]","\\}") + (" {*}" if exhaustedSpace else "")
            ))
    elif table_mode == MODE_GRAPHS_EDGES:
        edges = eval("["+graph+"]")
        diameter = 1+networkx.diameter(networkx.Graph(edges)) # The package computes diameter in edges (weighted/unweighted), we need it in vertices.
        print ("%s & %d & %s \\\\"%(graph_name,diameter,graph))
    elif table_mode == MODE_LINE:
        assert None not in denominators[4:10]
        denominators = [sorted(i) if i is not None else None for i in denominators]
        print ("%s & %s & %s & %s & %s & %s & %s \\\\"%(log_path.split("_")[2],denominators[4],denominators[7],denominators[5],denominators[8],denominators[6],denominators[9]))
    elif table_mode == MODE_PARTIAL_INTEGRALITY:
        purified = []
        for (i,l) in enumerate(v_fracs):
            if len(l) > 0 and min(l)<max(l): purified += [(i,l)]
        if len(purified) > 0:
            print (graph_name, purified)
    else:
        raise Exception("Undefined table mode.")
                
    return (
        graph, v_all, v_int, v_stt, v_frac, sorted(d_denominators), h_all, h_stt, sorted(set(xzd_denominators))
    )


